Generic Hilbert Space Fragmentation in Kogut--Susskind Lattice Gauge Theories

At the heart of quantum many-body physics lies the understanding of mechanisms that avoid quantum thermalization in an isolated system quenched far from equilibrium. A prominent example is Hilbert space fragmentation, which has recently emerged as an ergodicity-breaking mechanism in constrained spin models. Here, we show that Kogut--Susskind formulations of lattice gauge theories in $d+1$D ($d$ spatial and one temporal dimensions) give rise to Hilbert space fragmentation, and discuss possible implications for understanding continuum physics. Our findings not only prove that lattice gauge theories are a natural platform for Hilbert space fragmentation, they also serve as a guide to the conditions under which these models can be faithfully used to infer the thermalization properties of quantum chromodynamics.

==> data_upload/MakePlots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "51f444bf",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import sys\n",
    "from scipy import sparse\n",
    "import math\n",
    "import sys\n",
    "import functools as ft\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy.sparse.linalg import expm_multiply\n",
    "from scipy.linalg import logm\n",
    "import json\n",
    "from scipy.stats import gaussian_kde\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "ad9bcd2f",
   "metadata": {},
   "outputs": [],
   "source": [
    "f = open('fig1_data.json')\n",
    "data = json.load(f)\n",
    "EnT = data['energies']\n",
    "OneP3Exp = data['P3 Expectation']\n",
    "OneP3Var = data['P3 Variance']\n",
    "OneP5Exp = data['P5 Expectation']\n",
    "OneP5Var = data['P5 Variance']\n",
    "\n",
    "PlaqD8Exp = data['D8 Expectation']\n",
    "PlaqD8Var = data['D8 Variance']\n",
    "\n",
    "PlaqD10Exp = data['D10 Expectation']\n",
    "PlaqD10Var = data['D10 Variance']\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "d6ef41bd",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkwAAAGxCAYAAACQgOmZAAAAOnRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjEwLjcsIGh0dHBzOi8vbWF0cGxvdGxpYi5vcmcvTLEjVAAAAAlwSFlzAAAPYQAAD2EBqD+naQAA8YxJREFUeJzsnXd4VFX6xz93ZtJ7AgkJIQRD7yVURQJSRUSRn+K6thV3FXVBVBTX1XUF+yIogrq6q+IiIksTlKIQwKUmEAXpIZRAEiCkt8nMvb8/JjNkMj2ZJJPkfJ6HR+fMueeee5PM/c573vN9JUVRFAQCgUAgEAgENlE19gQEAoFAIBAIPB0hmAQCgUAgEAgcIASTQCAQCAQCgQOEYBIIBAKBQCBwgBBMAoFAIBAIBA4QgkkgEAgEAoHAAUIwCQQCgUAgEDhACCaBQCAQCAQCB2gaewJNDVmWuXTpEkFBQUiS1NjTEQgEAoFA4ASKolBUVERMTAwqlevxIiGYXOTSpUu0a9eusachEAgEAoGgFly4cIHY2FiXj2vRgunNN99k7ty5zJw5k4ULFzp1TFBQEGC44cHBwfU4O4FAIBAIBO6isLCQdu3amZ7jrtJiBdOBAwf4+OOP6d27t0vHGZfhgoODhWASCAQCgaCJUdt0mhaZ9F1cXMx9993HP//5T8LCwhp7OgKBQCAQtHhkvczZ5LMc/vowZ5PPIuvlxp6SGS0ywvTEE08wceJERo8ezbx58+z2raiooKKiwvS6sLCwvqcnEAgEAkGL4tjqY2yauYnCzOvP2ODYYMYvGk+3Kd0acWbXaXERphUrVnDw4EHeeOMNp/q/8cYbhISEmP6JhG+BQCAQCNzHsdXHWDl1pZlYAii8WMjKqSs5tvpYI83MnBYVYbpw4QIzZ85k69at+Pr6OnXM3LlzmT17tum1MWnMHrIso9Vq6zRXgXW8vLxQq9WNPQ2BQCAQuAFZL7Np5iZQAJVEYJ9INBF+6HLLKP7lMigKm2ZtosvkLqjUjRvjaVGCKTU1lcuXL9O/f39Tm16vZ+fOnSxevJiKigqLh7GPjw8+Pj5On0Or1ZKRkYEse9baa3MiNDSUNm3aCB8sgaCJIOtlzu86T1FWEUHRQcQNj2v0h5/AMzi/6zyFmYWE3BxH21kD8Y4MML2nvVzCxYUHKNh5nvO7zhOfFN94E6WFCaZbbrmFw4cPm7U9/PDDdO3aleeff77OkQtFUcjKykKtVtOuXbtaGWMJbKMoCqWlpVy+fBmA6OjoRp6RQCBwRFPITRE0HkVZRYTcHEf8/BGGKFM1vFr5Ez9/BGf/soOirKLGmWA1WpRgCgoKomfPnmZtAQEBREREWLTXBp1OR2lpKTExMfj7+9d5PIElfn5+AFy+fJnIyEixPCcQeDDG3JSaD0Jjbsrdq+4WoqmFExgdSNtZA0EBSWW+aiCpJBRZoe3MgQSGB9gYoeEQIRA3otfrAfD29m7kmTRvjGK0srKykWciEAhsYZabUpOqtk2zNnnc1nFBwxLQOwrvyAALsWREUkl4RwUQ0DuqgWdmSYuKMFkjOTnZ7WOK3Jr6RdxfgcDzMeam2ESBwguFHpGbImg8tE4KZmf71SciwiQQCAQCt+Nszokn5KYIGg9fb+fSKpztV58IwSQwIy8vj1dffZWsrKzGnopAIGgiaHVaFm5dyFPLn2Lh1oVodVqCop2r13Vi3Yl6np3Ak4kI9nUohvy81UQEO2cFVJ+0+CU5gTkzZ84kNzeXQ4cOsXbt2saejqCJopdldmVmklVSQnRAAMNjY1GLXaPNkjmr5rBgywL0it7U9uy3z/L06KdpE9OG4kvFdo8/uuooOq0Ojbd4HLVEJEmi1w0RHDh+2WafnjdEeEQqhvgEE5jYuHEjRUVFbNy4kdDQUP7zn/809pQETZDVJ08S/8knjFy5kt9t3MjIlSuJ/+QTVp882dhTE9QBvawn+UQyX+/7muQTyehlPXNWzeGdze+YiSUAvaLn3a3v8vO4nx2Oq+gVUpak1Ne0BU2AmIgABnaNtIg0+XmrGdg1kpiIxt8hByLCJKjGxIkTmThxIgCff/55405G0CRZffIkU9evt9gYdbG4mKnr17Pq9tuZ0rlzo8xNUHtWH1zNzBUzyczLNLXFhMSQXZht97j16vX0VPVEI9t/1FxLv+aWeQqaLjERAUSH+5NbWE65Vo9v1TKcJ0SWjIgIk0AgcAt6WWbmtm32dpEza/t29MIFv0mx+uBqpi6daiaWAC4VXEJW7P8sZWQOdDvg8BzhCeF1mqOgeSBJEq1C/IhtHUirED+PEksgBJPABXJzc4mMjOTs2bNOHzNt2jT+8Y9/1N+kBB7DrsxMMott56sowIWiInZlZtrsI/As9LKemStmoliVwc6RF5Jn931JLZE4I7HW4wsEDYUQTAITI0aMQJIkJEnCy8uLLl26sHz5ctP78+fPZ/LkycTHxwOwdOlSevfuTXBwMMHBwQwdOpQffvjBbMyXXnqJ+fPnU1BQ0JCXImgEskpK3NpP0PjsOrXLIrLkKtVrd1pj6OyhIuFb0CQQgkkAGOq0HTp0iDfeeIOsrCxOnDjB0KFDefDBB8nIyKC0tJTPPvuMRx55xHRMbGwsb775JqmpqaSkpDBq1CgmT57Mb7/9ZurTs2dPEhIS+OqrrxrjsgQNSHSAc4mZzvYTND5Z+XWzF1FLaha9t4hhzw1DUtcoe6GWGPbcMMa8PaZO5xAIGgoh6z2QxtiSferUKYqKirjpppto06YNAHPnzuWLL77g119/pbKyEh8fH4YMGWI6ZtKkSWZjzJ8/n6VLl7J371569Ohh1m/FihU88cQT9XoNgsZleGwssYGBXCwutrqAIwGxQUEMj41t6KkJakl0aN0KXM8eOxtvjTdj3h7DyHkjSVmSwrX0a4QnhJM4I1FElgRNCvHb6mGsPnmSmdu2meWCxAYGsmjUqHrdXZSamookSfTu3dvUllmVaxIVFcXXX3/NgAEDbB6v1+v59ttvKSkpYejQoWbvDRo0iPnz51NRUYGPj0/9XICg0VGrVCwaNYqp69cjYV5CzBhbWDhypPBjakIM7zSc2LBYLuZdtJrHJCER4BNAmbbMzFpALamZPXY2b09929Sm8dYwZNYQizEEgqaC+OTyIIxbsmsmzhq3ZNenj83Bgwfp0KEDwcHBABw/fpw5c+bQt29fBg0axLlz54iJibE47vDhwwQGBuLj48Njjz3GmjVr6N69u1mfmJgYtFot2dn2tyALmj5TOndm1e230zYw0Kw9NihIWAo0QdQqNYumLQIM4qg6xtdf/OELSpeU8t7d7/HkyCd57+73KF1SaiaWBILmgIgweQiOtmRLGLZkT+7YsV6+oR88eJCzZ88SGBiITqdDkiTuuece3nrrLVQqFWVlZfj6WlrTd+nShbS0NAoKCli1ahUPPvggO3bsMBNNfn5+AJSWlrp93gLPY0rnzkzu2FE4fTcTpvSfwqrHV1n4MMWGxbJw2kKm9J8CwKwxsxpphgJBwyAEk4fgypbspLg4t5//4MGDPPfcc0yfPh1/f3+io6PNPDBatWpFXp7l9mBvb286duwIwIABAzhw4ACLFi3i448/NvW5ds1gSte6dWu3z1vgmahVqnr5PRU0DlP6T2Fy38nsOrWLrPwsokOjGd5pOGpV4xdEFQgaCiGYPITG3JJ95swZ8vPzGTNmjEn81KRfv35O7XSTZZmKigqztiNHjhAbG0urVq3cMl+BZ6LT6kRSbzNGrVKT1CWpsachEDQa4tPMQ2jMLdnGhO/ERNvmcePGjWPu3Lnk5eURFhYGGHbRTZgwgbi4OIqKili+fDnJycls3rzZ7Nhdu3YxduxYt89b4DlsnbOVPQv2oOivLypveXYLQ2cPFdvGBQJBs0AkFXgIxi3ZtozgJaBdPW3JPnjwIB07diQkJMRmn169etG/f39Wrlxpart8+TIPPPAAXbp04ZZbbuHAgQNs3ryZMWOuPyDLy8tZu3Ytjz76qNvnLfAMts7Zyu53dpuJJTAUVd39zm62ztnaSDMTCAQC9yEpilJ7z/sWSGFhISEhIRQUFJh2lBkpLy8nIyODDh06WE2QdoRxlxxY35Ld2LuMNm7cyHPPPceRI0dQOZnAu3TpUtasWcOWLVvcNo+63meB+9Bpdbzu/7qFWKqOpJZ4sfRFsTwnEAgaFXvPb2cQESYPwtO3ZE+cOJE//vGPXLx40eljvLy8+OCDD+pxVoLGJGVJil2xBIZIU8qSlAaakUAgENQP4iufh+HpW7JnzZrlUv/p06fXz0QEHsG19Gtu7ScQCASeihBMHojYki1oKoQnhLu1n0AgEHgqnhG2EAgETZLEGYkWRVVrIqklEmfY3oEpEAgETQEhmAQCQa3ReGsYOnuo3T5DZw8VCd8CgaDJIz7FBAJBnTD6LNX0YZLUkvBhEggEzQYhmAQCQZ0Z8/YYRs4bKZy+BQJBs0V8mgkEAreg8dYwZNaQxp6GQCAQ1Asih0kgEAgEAoHAASLCJBAIBAKnqV5kObR9KAoKBecKxDKsoNnTon6zly5dytKlSzl79iwAPXr04OWXX2bChAmNOzGBQCBoAlgrslwdUXDZs6kudoXAdZ0WdadiY2N588036dSpE4qi8MUXXzB58mQOHTpEjx49Gnt6HkFeXh7vv/8+f/zjH4mOjm7s6QgEgkai5sO14EIBexfstXuMseAy4DbRVF8P+YYWD40tVqyJXSFwXaPFF98NDw/nnXfe4ZFHHnGqf30W3/UEHnjgAXJzc/Hy8mLt2rWNPR2rNIf7LBB4AuXF5ay9fy156XmEJYRxx7I78A30dRhJckT1gst1EQrW5uEOu4r6GtdTzmft/EYha41hzw1rEaKprsV3W1SEqTp6vZ5vv/2WkpIShg61bbxXUVFBRUWF6XVhYWFDTK9R2LhxI0VFRWzcuJGHHnqI//znP9x3332NPS2BQFAP/HPQP7l04JLp9eXDl3kr6C0CogIoySmp09jGgstFl4pqHdWw9ZCvaxSrvsb1lPPVRKfVsWfBHrt99izYw8h5I8XynANa3C65w4cPExgYiI+PD4899hhr1qyhe/fuNvu/8cYbhISEmP61a9euAWfbsEycOJE1a9YA8PnnnwuxJBB4IOXF5ay4cwVLey9lxZ0rKC8ud3mMmmKpOnUVS0bSvkxj9zu7LaJURqGwdc5Wm8c6+5DXaXUuzam+xvWU81kjZUmKw0ihUeAK7NPiBFOXLl1IS0tj3759PP744zz44IMcPXrUZv+5c+dSUFBg+nfhwoUGnK2gJaGXZZLPn+frY8dIPn8evSw39pQENbAnVmy9V5tjbPHPQf/kraC3OLH2BJcPX+bE2hO8FfQW/xz0T5euwZZYcic5aTl237cnFOrrId/Q4sETxMq19Gtu7deSaXHxN29vbzp27AjAgAEDOHDgAIsWLeLjjz+22t/HxwcfH5+GnKLHkpubS7du3di/fz/x8fFOHTNt2jQGDhzIM888U7+Ta0JodTqWpKWRnp9PQmgoM/r2ZcOZM8zcto3M4mJTv3AfH2YOGMBfhgxBrWpx3208DltLWDEDYwCsvqfx16Ar1bl0TMzAGB7d/6jD81fn0oFL/HPQP60eV5O196912KfOSICD9CejULBmdlpfD/mGFg+eIFbCE8Ld2q8l0+I/hWVZNstRasmMGDECSZKQJAkvLy+6dOnC8uXLTe/Pnz+fyZMnm8TS3/72N1N/47+uXbuajfnSSy8xf/58CgoKGvJSPJY5ycn4L1rE08nJLE5L4+nkZPwWLuSu9evNxBLAtYoKXtm9m6glS1h98mQjzbhpUN/ROUdixdZ71cWSs8cYxU91nIkKXTpwyanlubz0PId96kqbvm2c6mdLKNTXQ76hxYMniJXEGYlIasluH0ktkTgjsd7m0FxoUYJp7ty57Ny5k7Nnz3L48GHmzp1LcnKyx+XqyHqZs8lnOfz1Yc4mn0XW1//SjKIoHDp0iDfeeIOsrCxOnDjB0KFDefDBB8nIyKC0tJTPPvvMYjdhjx49yMrKMv37+eefzd7v2bMnCQkJfPXVV/V+DZ7OnORk3klJQV9jY6qjn25ueTlT1693u2hqLkuAq0+eJP6TTxi5ciW/27iRkStXEv/JJ267Xw21hFWdmuLH2aiQM/3CEsJqOSvHSGqJYc8No88DfZzqb0so1NdDvqHFgyeIFY23hqGzbW9sAhg6e6hI+HaCFnWHLl++zAMPPEBWVhYhISH07t2bzZs3M2aM52ynPLb6GJtmbqIw8/puvODYYMYvGk+3Kd3q7bynTp2iqKiIm266iTZtDN8O586dyxdffMGvv/5KZWUlPj4+DBliHj7XaDSm/raYNGkSK1as4Iknnqi3+Xs6Wp2OBamptT5eAWZt387kjh3dsjy3+uRJiyXAVr6+LBkzhv/r0qXO4zcUq0+e5K716y3aM4uLuWv9ev57++1M6dy5TudokCUsG+edtmYaAFdOXHHqmPO7z/P9U9/b3b5/x7I7eCvorVrPa8jTQwiJC7Hr9K3T6tjy7Ba7+Tv2hILxIW9vK3xtHvL1Na6nnM8Wxl14jWlt0BxoUYLps88+a+wp2OXY6mOsnLrSYu2/8GIhK6eu5O5Vd9ebaEpNTUWSJHr37m1qy8zMBCAqKoqvv/6aAQMGWBx36tQpYmJi8PX1ZejQobzxxhvExcWZ9Rk0aBDz58+noqKixeaDLUlLs4gsucqFoiJ2ZWaSVOP+usrqkyeZun69RYrJ1fJy7v7uO57LyuLtpCSg8c327KGXZf64ZYvV91Q6mUG7dXy1fjVRd9zM4CcH1XreDbGE5ei8FdecSxsou1zGgcUHANvb930DfVH7qdGX6V2ajysPV3cIhfp6yDe0ePAUsTLm7TGMnDfSY/+emwLiTnkIsl5m08xN1hMlFUCCTbM20WVyF1Rq96+kHjx4kA4dOpjMvI4fP86cOXPo27cvgwYN4s033yQmJsbsmMGDB/P555/TpUsXsrKyePXVVxk+fDhHjhwhKCjI1C8mJgatVkt2djbt27d3+9ybAun5+W4ZJ6ukblu+9bLMzG3b7ObjvpOSwqDoaEI+O+/RzsDJFy6QW26ZszN6QwXDdupQVU37x11b+WnOj7Wed1hCGJcPX67rdGt1XiN+EX4ub/e35/PTcVxHTqw94XCM1j1bE58UX6uHqzuEQn095BtaPHiKWNF4a6wm2QucQwgmD+H8rvNmy3AWKFB4oZDzu84TnxTv9vMfPHiQs2fPEhgYiE6nQ5Ik7rnnHt566y1UKhVlZWUWrtrVa/D17t2bwYMH0759e1auXGmW6+Tn5wdAaWmp2+fdVEgIDXXLOOtOn+bebrWPMu7KzLRILq+OMTKzfdG3RGZaRiBqPoQbMwKVbMXiY/SGCm7cYZloXReTQGeWsKq+0zjd7ux5jUR0juDq0au1GseaKaGzy3J/2PMHfANr76bvDqFQXw/5hhYPQqw0fYRg8hCKsorc2s9VDh48yHPPPcf06dPx9/cnOjoaSbr+Ud+qVSvy8uwvTYSGhtK5c2dOnz5t1n7tmmEnTOvWrd0/cQ+lpnXA9J49eXbHjjovy31z4gRxQUG8nZSEXpbZlZlJVkkJ0QEBDI+NdZjfZC9CVTMyY489C/Yg62X2LdrnMREolU5m2E6DWLIlUmrjaOwb6EvMwBibid/2xJK99+0RMzDGTKjUJe/I2vZ9R9dkbQ61RQgFQXNBCCYPISg6yHEnF/q5wpkzZ8jPz2fMmDEmj6qa9OvXz+FOt+LiYtLT07n//vvN2o8cOUJsbCytWrVy25w9mTnJySxITTUTR8/u2EH/yEgO5Ng383OGBampJLZpwzPJyWbRotjAQBaNGmVKcrYW/YkOCLA6pq3IjC0UvWK1EGtDlXsASIqNZV6114N2OxZ79rx/7PHo/kdtWgvYEkPGdmtTsubDVP29mn5Kzggce1jbvm/vmmx5QQkELRkhmDyEuOFxBMcGU3ix0PonrGTYLRc3vG4Jv9YwJnwnJtre2jpu3Djmzp1LXl4eYWGG3Ipnn32WSZMm0b59ey5dusQrr7yCWq3m3nvvNTt2165djB071u3z9kSM1gE10SsKB3JyGBgVxcHLl+sUadIrCvds2GDRXn1nWNCn56zmHw15egit2vtyrbiUQbt1hOUq5IUpDNtpWH6r7fJRTRqiNlVSXBwRvr6mPKawXOfuaW1NAh/d/6hZsVptsZb8jHyHx+0fBMHFKoarIojoGG4qcAu2i9/aOr89Pyh72Nq+X/OaHM1BIGjJCMHkIajUKsYvGm/YJVfTJbfqKTZ+4fh6S/ju2LEjISEhNvv06tWL/v37s3LlSv70pz8Bhl109957L7m5ubRu3ZqbbrqJvXv3mi29lZeXs3btWjZt2uT2eXsazlgHHLx8mfwnnuDTI0dIz89HURQ+/OUXt87jn4/9lyHbtRbtil5hz7t7eLZXOKVHypxaeqsttY3kuIJapeKTsWNNtgJ5Ec7JvbqYBPoG+pq2+u9duJfNT292eExelBc93xrGE1U7D43URqjUFDghHUI4veE0ily77fs1r0kgENhGUpQ6JlW0MAoLCwkJCaGgoMC0o8xIeXk5GRkZdOjQwSJB2lms+jC1C2b8wvr1YXKGjRs38txzz3HkyBFUTnoBLV26lDVr1rDFxvbv2uCO+1wfLExJ4enkZIf93ktKYlZVNE8vy8R/8gkXi4sdVZJwCpVO5qUXy5AU+9GiuiQjO8vAJwdy6we31vNZDDYJf/7pJ7IKihxeu6SWeLH0RbdEvnRaHa/7v27Ta0gBFAnKNg3n7bGjzN5z51LY1jlb7W7fH/bcMI/Y1SgQNDb2nt/OICJMHka3Kd3oMrkL53edpyiriKDoIOKGx9VLZMlVJk6cyKlTp7h48SLt2rVz6hgvLy8++OCDep6ZZ+CsdUD1fmqVikWjRjF1/Xpnym85xJk8Hqh/sQQNV5tqSufOTO7YkV2Zmfxyajf5/7K9Xb6hTAmNgnTI7CGMd1IsgWs14Yx4is+PQNDcEYLJA1GpVfViHeAOZs2a5VL/6dOn189EPBBnrQNq9pvSuTOrbr/dwnm7Njibx1NbJLXE4D8PZt/7+2rt4lwfqFUqkuLiSPosjq0RWxvdlFBl43yu1IRzJY/IU3x+BILmjFiSc5H6XpITOMZT77NWp8N/0SK7Cd1qSaJ05ky8NZYPsuo2AetOn2bVyZNmY6kliSkdO/LtqVM2xx+yU8v47yrrdiFWaNOvDX0e6GN6CHv6MlBD+0M5e74Vd65wyjCyyx1dRF6RQOBmxJKcQOAheGs0zB4wwOouOSOzBwywKpbgepQE4N5u3Sy8nGb07YtapWLjokWU6q2Xtdg/TMPYDZUOc5icxVZkxtOXgTzVlNDZMiuNVY5FIBDYRggmgcCNGGuw1fRhUksSswcMML3vDN4ajSk5vDr/mjCBaVZsBQBkjYrdN2u4cYfOIrHbysZLSyQY/fZoi2Kq1hDLQK7jbJmV6mVRBAKBZyCW5FxELMk1Pk3hPluLDtmKLNWGO9asYV16us3379+mocOmArMEcFmCS20l2mYaGq2JpsZeSmvulBeXO+XY/XzR88ILSSBwM2JJTiDwQGxFh9zF2jvv5LnkZBakpCBXa1dLEn/u149FHISb/a6bU0ZI7B+mQdaoTCVQpGpiylOW0po7DVmSRCAQuBcRYXIREWFqfMR9vo61SNYHhw7x7I4ddo9T6WReuxxP38pAsZTWCIiSJAJBwyMiTAKBB1ObArmuYC2StSsz0+FxskbF/uFevHhn/RtL2qOhd7N5Co/uf5T87Hw+7fsp5fnl+Ib6Mj1tOqFtQht7agKBwAbN/5NJIGgkVh4/zh+3bqWgosLUFuzlxSfjxnFP1671dt6SSudsBZztV19snWPpl7Tl2S0tYmmwZoSpJKeERdGLRIRJIPBgGt8+WuCR5OXl8eqrr5KVldXYU2mS3LFmDfds2GAmlgAKKyuZtmEDd6xZU2/nTmzTxq396gOjj1NN80tFr7D7nd1snbO1kWZW/zjj9C0QCDwPIZgEVpk5cyb79+/n8ccfb+ypNDme3b7d7g42gHXp6TznRN252jC6ysvJXf3cjU6rY8+CPXb77FmwB51W10AzajhccfoWCASehRBMAgs2btxIUVERGzduJDQ0lP/85z+NPaUmg1anY0FqqlN9F6SkoNW5XxQkxcUR4SAZPsLX12SS2dCkLEmxW1YFDJGmlCW2DUCbKmvvX+vWfgKBoOEQgklgwcSJE1lTtWT0+eefc9999zXyjDwDrU7HwpQUnvrxRxbaEDsfHDrkdAFdGViSlubOKQIGx/BPxo612+eTsWPdmnzuCldPXHVrv6aEcPoWCJouIulbIKiGrV1tc5KTLdy7ZycnM6t/fxaMul6N/ueLF106X3p+vrumTnF5Off/8APpBQUkhITw1YQJPL9zJxdLSkx9YgMDWTRqFFM6d3bbeV2eZ7ZzBYad7deUEE7fAkHTRQgmgcvk5ubSrVs39u/fT3x8vFPHTJs2jYEDB/LMM8/U7+TqwOqTJ5m5bRuZxdcf1LGBgQyIirKak6QA7x08yM8XL7L//vsBCPTycumcCaGhdZmyiUHLlnEgJ8f0+vDVq6xNTycxMpKvJk50u61BTXH22ZgxfHn8uFPO5kHRQU6dw9l+TYk7lt3hlNP3HcvuqP/JCAQClxBLcgITI0aMQJIkJElCo9EQHR3NlClT2Lt3r1m/+fPnM3nyZDOxpNfr+etf/0qHDh3w8/MjISGB1157DaMv6ksvvcT8+fMpKChoyEtymtUnTzJ1/XozsQSQWVzsMIH7QE4Oz2zfDsD93bu7dN4/9e7t2kStUFMsVSfl8mXm7NjBvd26kRQX5xaxNGjZMoIWL2ZterpJmEV89BFPJyezOC2Np5OT8V+0iDk2ktojOkc4dR5n+zUljE7f9qiL07dOq2Pvwr18/9T37F24t1kmzgsEjUWTEUzXrl1DlmXHHZsBellP8olkvt73NcknktHL1ivTuxNFUTh06BBvvvkmWVlZnD59muXLl6NSqRg+fDhbtxq2eZeWlvLZZ5/xyCOPmB3/1ltvsXTpUhYvXsyxY8d46623ePvtt/nggw8A6NmzJwkJCXz11Vf1fi2uopdlZm7b5nTukTXeS01Fq9NxS/v2LkWZdl+y3DGll2WSz5/n62PHSD5/Hr2d3/vi8nKbYsnIgZwcblu1it6ff86da9ZQXF77HVj2xFl19IrCOykpVkVT4oxEJLXN8r+AoVRL4oz6Ky3TmDy6/1GboqkuPkxb52zldf/X2fz0Zg4sPsDmpzfzuv/rzdqiQSBoSDx6Se7o0aOsX7+e9evXs2/fPsLCwrj11luZPHky48ePJyAgoLGn6HZWH1zNzBUzycy77tYcGxbLommLmNJ/Sr2d99SpUxQVFXHzzTfTpsqfJz4+nqSkJEaMGMFf/vIXxowZw/fff4+Pjw9DhgwxO3737t1MnjyZiRMnmo79+uuv2b9/v6nPpEmTWLFiBU888US9XUdt2JWZaRFZchUFQwL3rMREvpgwgbvWr3fquOTMTG6pFqmztSxoK+/o/h9+cOo8G8+eBQxLdUGLFzMwKsq0jOgszoizmixITWXeTTeZLc9pvDUMnT3U4MOEeRFgo2jVTm3brB2/H93/KOXF5ay9fy156XmEJYRxx7I7ah1ZMvpa1cToawU0ezNQgaC+8bgI04kTJ3jmmWfo1KkTQ4YM4cCBAzz22GPk5OTw/fff0759e/7+97/TqlUrJkyYwNKlSxt7ym5j9cHVTF061UwsAVzMu8jUpVNZfXB1vZ07NTUVtVpNnz59zNolSWLMmDGkVe3m2rVrFwMGDLA4ftiwYfz000+cPHkSgF9++YWff/6ZCRMmmPoMGjSI/fv3U1HDzLGxyaqWFF0XfsjIIPn8eSZ37MjUTp1cPt7WsuDF4mKmrl/P6qp7W530Wi5xHsjJYdCyZabXzuwAdFacVUevKKadgNXP8dvdYVTcHYtSI9CkSPC/ERpeT8yzuaTnSZQXl7PizhUs7b2UFXeucMk/yTfQl2lrpvH4r48zbc00k1gyLqttfGIj3z/5PYf+fYjvn/yejU9sNFtmM577w54fWhVL1WmuvlYCQUPicV/hdu/eTUlJCe+//z633HIL3t7epvdatWrFoEGDeO211zh79izr1q1j9erVzcJcUS/rmbliJoqVhSEFBQmJWStmMbnvZNQqtdvPf/DgQbp06YK/v7/Fe97e3nhVLTOdO3eOmBjL5YQXXniBwsJCunbtilqtRq/XM3/+fDNLgpiYGLRaLdnZ2bRv397t11Bbot0Uqdxy7hxbzp0jNjCQR3r1YtWpUw6PSWrXDrC/LGiMwszavp3JHTua5SElhIRw+Kr97fcqncyg3TrCchXyIiT2D9Mga1QcyMmhuLycv+/da7ED8NkdO5g9YABvJyWZ2morzk5cu2Z1lyEDQdXPz+rcwHp0qja152S9zPld5ynKKiIoOoi44XGo1IZz1Izy3PbZbRz58giXf7vM+d3nKc8tx8vfi94P9iYrNYuCswWmaNCyUcvMTCgvH77MW0Fv0WZAG3pN68XxtcdBgi6TuzD4z4PN5lnzvOOXjmfT45s4//N5yq6W2b2ezbM3ExAZQEmO80Jf0SusumcVU7+Z6nTkTlum5cfnfiT3VC4RnSIY/c5ovP28HR9oh4aqHdiYNQp1Wh0HFh/g3K5z+AT50Pv+3nQY1cH0O9eYKIpCbmE55Vo9vt5qIoJ9kST7y+OC60iKotQldaNJ8cYbb7B69WqOHz+On58fw4YN46233qJLly5Oj2Gv2nF5eTkZGRl06NABXwfGgTVJPpHMyHdHOuy3/dntJHVJcmlsZ7jlllto27YtX375pcV7f/jDH/jll19ITU1l3LhxdOzYkQ8//NCsz4oVK3juued455136NGjB2lpacyaNYsFCxbw4IMPAoZlv86dO3P06FG6detW67nW5T5bQy/LxH/yCReLi+uUx1STQC8viu3Ua4vw9SVnxgzUKhXJ588zcuVKh2Nuv/tuM8PJ4vJyghYvtuhnFEm9U3W0uaSYhZJlCXbfrOHH23zoGBLCaStCyHj8KHVrJo3oReKMRP5v43estZEAX1OUpQxSkbhfJixXQR3rz/f9Kk1CyBX+Mexmhu2XuZZ+jSu/XeHcjnMo8vWfkqSW7NaeO7b6GD/M/IGizCJTW1BsEBMWTeDnN3926LrtTgY9NYgJ70+wWxqlvjHer5HzRpoERWj7UBQUCs4VmMTFqrtXcWLdCYvju0zuwrS105w6V03BpfJSsf+D/WampY5+fq5gFElpX6aRk5ZD9T9md57HHlvnbGX3P3YbTNaq4R3ozR1f3EG3KbX/3Ksrl3JLOHwml3Lt9ZxYX281vW6IICai+aW3WMPe89sZPFownTlzhl9++QVvb2/69u1L27Zt6zTe+PHjTdvbdTodL774IkeOHOHo0aNO50PVl2D6et/X/O7T3znst3z6cu4dfK9LYztDWFgYr7zyCrNmzTJrLykpoX379syePZsXX3yR++67D0VRWL58uVm/du3a8cILL5jlJ82bN4+vvvqK48ePA7Bv3z6GDBnClStXaNWqVa3n6m7BBNeXw9z5xyCB3fH+e/vtprykr48d43cbNzoc81/jxrH+9GnTdv5lEyYw6ttvTblFKp3M7z+toEO6jK3vjcY5ZSRIXIlSWwic1jky8WdkVNUmr6igzxP9mRJn+RAdvaGCYTt15v0xz02SgawYicMDNKYokq3Il0onM+hnLUN36QkuxOZ1VCcwLhBZlim9VAoyqLxV+IT4UHbFfrSmoZE0Eoqu9r9lsiRzrs05iv2KCSwLpH12e1RKLSIXjn457WBNNNWM6GRsy+Dkd5ZLyLYY9tywWokZvaxn16ldbFm6haxVWcRdirN7P2p7HmewlUdWnbv/e3ejiKZLuSUcOG7b/2tg18gWIZrqKpg8bkkODFvUp0+fzpdffmnali5JEiNHjmTBggX0ruVW7E2bNpm9/vzzz4mMjCQ1NZWbb765zvOuC9Gh0W7t5wpnzpwhPz+f/v37m7Xr9Xoee+wx/Pz8TEKoX79+Vne6lZaWoqqxZV2tVpvtbDxy5AixsbF1Ekv1xZTOnXk2MdFy2agOGEeJ8PUlt9rOtNigIBaNHGmWxO3ssuAfNm82/f/hq1cJWfg+dx32o8dlNXJGMfHpssPEROOz8oZ0hRvSDXkt476znnxtQoZfPjjIY22gwkeiUq3gpZfw0kJ0luP7pQLaXlJoe6mSsd9VUhAMoTXE0NjvKinxh8BS50RSdYrPm+d9yVrZ48QSUCexdDT+KJuGbKIwsNDUFlgcSMLFBHx0PoQVhjHw2EA0shMf63X4FT+x7gTaMi3eft5odVpmPj2TgwcPElZg4/waFa3v7Ix32yC0F4u4suYk6MxDMHsW7GHkvJFWl81kWSYjq5CSch0Bvho6RAejUqksN8hMAJ8KH9rltCPhYoLVuVQ/j61xa4NOqzNEluyhUbF70ym0vVsT6Fe387mCoigcPpNrt8+RM7lEh/uL5TkHeKRgev3111m/fj0ff/wxI0aMoKysjNTUVJYsWcLgwYNZuXIlkyZNqvN5jJ5A4eHhNvtUVFSYJSkXFhba7FsXhncaTmxYLBfzLlrNY5KQiA2LZXin4W4/d2pV7bPo6Giys7MpLCwkNTWVRYsWceHCBTZs2EBISAgA48aNY+7cueTl5REWdt2NeNKkScyfP5+4uDh69OjBoUOHWLBgAX/4wx9MfXbt2sVYByU7GovVJ0/ybkqKWyNMRhRF4cf/+z8ul5baNI8cHhtLbGCg1WVBW8td15fbrgsDZ+fv6GOx5vvG122yq5/F9tnsja8Cwqz8GamAoFIHE2uhHI0/yspbLJdsiwOK+aXLL6bXWwZvYejhoYxKHcWBbgfIC86zL6RUEoF9ItFE+KHLLaP4l8tgXPK0JXQ0Kjb/M5XMLlfYfPQ7uEGhT+8JZBef462jbzHwl4GMPWD4O49+vD+R07ojVcvfiXkqkaKDOZx59ieTcDLWDhwyy3z37ZGzuaRfLKzRlodek83UT6dafFZW+FRwOu40p+NOm+6FcS7VzxN4Ryer4ya0DaZnvOv+XylLUiyW4apT/T6czSmq8/lcwZizZI8yrZ7cwnJahfjV61yaOh4pmL744gvee+89HnjgAVNb7969efjhh3n33Xe55557+PXXX+nYsWOtzyHLMrNmzeLGG2+kZ8+eNvu98cYbvPrqq7U+j7OoVWoWTVvE1KVTkZDMPgikqsfPwmkL6y3hG6Bz586o1WpCQ0Pp0qULt99+O4899piZoOzVqxf9+/dn5cqV/OlPfzK1f/DBB/z1r39lxowZXL58mZiYGP70pz/x8ssvA4ZltLVr11pE+TwBd/gw2eNaRQUoCvd264ZWp+ODgwctHLHVKhWLRo1i6vr1Zqsl1pa7akaDqlPb74fie6XnIksym4ZU/d3YUrJVKJLC7t672d17t9l71sRDyM1xtJ01EO/I69FN7eUSLi48gH+PVpZC58lESo/n4t81AlmtIoY2PDyol9n5H0r8C+t++5QtbOHBxBeI/F0Pi+uRVCqCE6Pps+0+Ln/9G1lLDZ8/19KvmfWzJpaMqCqjuH/AHL5Mte2abrwXgNl1XwlUk2NjXOP5XBUxNedenejH+1u9D3U5nys4Ekuu9mvJeGQOk4+PD8ePH6dDhw5W358+fTqVlZV88cUXtT7H448/zg8//MDPP/9MbGyszX7WIkzt2rVzew6TEWs+TO3C2rFw2sJ69WFyhY0bN/Lcc89x5MgRp0PKS5cuZc2aNWzZsqXO53d3DpOzCdd14aUhQ6jQ6Vi47wAD/ldpihYdGKbhz4MSTfXoVp88yVM//sil0lLGrK9g2C7DklnN5TIhcJoHOpXOYSQoIzqDLya68Fln/ES3ssY67NdhjD0wlpCb44ifPwIUkFTXOyqyYnZc9SWa6o8KW0s3xj5rjnzKnd0fAZXksO/l5QbRNO69caYIkyzLfLfnnO1LVBRkRc89X3VHJ9uxS1BAUiT+8vlfDPdVo6Lv9vvAwdLTpKHtXVou27twL5uf3mz5hkZFn59+Z/c+1OZ8rnAlv5Tdvzn2TxvWI4rWoZa7pJsTzTKHKTw8nLy8PJuC6dFHH+Wuu+6q9fhPPvkkGzZsYOfOnXbFEhjEm4+PT63P5SpT+k9hct/J7Dq1i6z8LKJDoxneaXi9RJZqy8SJEzl16hQXL16kXdW2eEd4eXmZXL8bGr0s89O5cyw7epTiykqGREejliTOFRaSEBpKRgOUa1l5/DhxX+Uwt0a0aOyGSnbfvIdBVfXo9l66RHZZGWPWljHsf9YTt4VYcoy95Gh7IqX6eyGFISiSQmFQoU0xU3Osfif6cajLIcdLYcCWgVvY02sPSrVfCGuRoGI/F01Vbf3SKLCn1x5GHbqFtrMGWoglMLyunjdq9p5keM/eg9/YZ3KPPyA5EADGvpHTupP9r1/MnN0zsuynPkiShFrSMKHr7/nu6Od2OhoiTQe6HWDob0NpfVcXh2LJeP6EtqEO+xlJnJHI5mc2WyzLtb6zs1mUzl3nEzQOHimYkpKS+OqrryySkI1ERUVx5coVl8dVFIWnnnqKNWvWkJycbFOQNTZqlbperAPcSc3ddI6YPn16/UzEAatPnuTBH34w296/9vTpBjv/9e39l4i+ZCU3TYEbd+goOXCG2XNf51KInj8UyLS9KIRRbbGWHB1cHMz4vePJbJ1pIVI2D95MVG4Uflo/zkWfM3uvOjXFjDXBs3nIZodLYcZjjctF1bG2jBRYFujiHbBBlXi4OCmPxEjbmwwcCSKHp5Ek1JJzX/AkSQK1ROLCsWYJ3yXlzplstgl0zs8tLzgPgLiJnXBm4cnZ8xvReGsY9swwi11y3m2dKyDt6vlcoaLSuZJizvZryXikYHr++ecZPHgwAwYMMDM+NJKSkkJ0tOu7xZ544gmWL1/OunXrCAoKIjs7G4CQkBD8/ESyW3Nj9cmTTpcocTfObO+H68/WwFKgtJKQi3XawNQisBchspUcXRhQaLUdABXktK5asrBz86uLGcCq4LGVUwTXBZBOpWNPrz1W+5tFglJHoZE1tMtphyRLKJLiFhWttPG8j/3YMTeYvQ7wdW6O2cW2l+2qE1YcxrDnhnHDqA4cOZvnsL+z56+O0a6gug9T2SXnotc+3vX39cjX2znx6my/lozn/eUAffv25aOPPuLBBx9k5cqVPPHEE/Tp0wdfX1927NjB008/zb33uu5FZCyjklTNvRjg3//+Nw899JAbZi5oTLQ6HUvS0jiVl4eiKHx97FijzGP0hgqG7dDVuu6QiCzZFkWbB202iA0rUZzRKaPtJ0dby+2piaP3FNjda7dpI4ZT2w1rCKAD3Q7YjGIZj6m+jHQh6oL9/i4SE93abWPZQ1ZkVJJzfwU1BUqH6GC7wsaYw/TDcQfFvBVQSSpW712Nv78/siw7JZg6RLue3wIG0TRy3kiT0/eWgB9pKw9EJamsRueuX8cyurSbVatzOiIi2Bdfb7XdpG6/KtdvgX08UjABPPzww3To0IFZs2Yxfvx40y+boiiMHz+ev//97y6P6YH57QI3YbX0RiMwekMFN+5ouTW7nM0PspfvY0sU+Zf5U+JfYjOKkx6TbrYMZ4E7lKhk+GfN+sPeMdUFkHF5yBHGfi7lMDkQhWpJzcsvPEPyoRzKtTqn8nlcxSgCDl7cycB2o5w6pqZAUalUJLQNtrFLznCR6377zH7CN4AEz4x7xlTyyf64BhLa1s0fyVhceujsofxv+f9Y99un3Nnzjxb5X8bn0brfPiM42D31LK0hSRK9boiwa1zZ84YI4cHkBB4rmMAQCUpLSyMtLY1Dhw5RWVlJv379GDhwYGNPTeBBzElO5p2UlMaeBiqdzLCdlrvaWgr2kpgBh/k+mwdvxrvSG6231qooKvG38VCpiuKYltU8FKMACisMc9DTwNBRQxk4YCCt27Tmv2f/69xJHPzizR47Gx8vH3ol2H+A1pbqIuDgxWSnBFPbCH+rAsW41d5S3Ej8eHo5y1LftjuuWlIze+xs3p5q3s/2uLjdFymhdQJPb38agMk9ppvldsmKnnW/fcaXqW/x3t3vue2c1oiJCGBg10iL0ih+3mp6tqDSKHXF42wFsrOzCQsLc3pn2pkzZ7jhhhscd3QT9VUaReA81e+zSqPBf9GiRossVTeVDM6X6Xa0ZSZOmiUx27MMd8YfoZn6JozbM46hvw1Fp9Ix/6H5dnOS1JKa0iWleGu80ct64l+It2lqC4DkDRFjIexGuLoJ8nZS/eZbEw/WaosZH6DXisqtCoqQQG8KirU2r1Ev61n326d8mfoWKknFJ1N3Ee4fZXNpTqOSuHVIe7vRDWuO3GvT1jJ16VTAerTvoWEP8fH9H+OtsV0s2J1O37bQ6rT4z/BHr+jRqAy7+toEtie7+Bw/HP8Knawz+1nXNy29+G6zsxVYtWoVzz//PGPHjuX222/ntttuo3Vr8zX3ffv2sW7dOtatW8f58+cpKiqyMZqgubMkLa3RxJI1U8nmhC07n5qv9U4kMdt8zxr19fntDiGmGP5JUlUStgvHDTxmiIxrZA1DDw+1njRexeyxs00PUEemtgoKRE+DoCoTycjbkFpPICnwAj1CJBJaJzBj5AyLB3JMRADR4f5WH6AxEQF0jwuzKiiqCw1vL4mvD/+PrMJisstK+eHqNXQZHwGGHKZP9/2d50d+aDOfqV/n1g4f2IZltFCztin9p7Dq8VV18qyzNq678dZ4M3vsbN7Z/A46WWfVAqH6z7q+kSRJuHnXAY+LMAGcPn2a9evXs27dOvbu3cvAgQO59dZbycjIYMOGDYDBC2jy5MmMGTOmQaM5IsLU+FS/z8/9/DOL09IafA7Vc5Wa6/czZwXT3h572DzUimmfp1H9k642P7Sq48deGUuf+/vwzuZ3nD70zyP+zND/DiUvPY+whDDuWHYHL296mQVbFqBXrkd4bC0jgX1T29t6386StDQLB/mGwrjhIj0/n5JrB/n31hcw3rAhceOYPvhlWgVc39nsrqUgY/FdT/WsMzJn1RyXftaC+qGuESaPFEzVyc3NZcOGDXz//ffEx8czefJkhg4d2mhhRCGYGp+ysjKOnz5NukpF8qVLfPjLL44PciMqncxLL5Zha0XFXiCjqaw2yRJE/qErZyaHc/GFvYRdU8gLl1jzf2r6H8TkVN7zoI5f4jZyoMf+xp5yvaNSVMwcNZMFv1sAGB6C725+12EC+MD4gez/i/X7o9VpWbJ9CelX0m1GgqrTVARCTXGnklSMSJjIUyOfZniXIS1uKQhc/1kL3E+zF0yeRksRTHl5ebz//vv88Y9/rJXnVX2RV17O+dxcsjIzeSw1lXOlDV+tdchOLeO/q3Tc0Qq1FUzORHvcxbHuKr693wdZo+K/t9/O3kuX7O5AlC4no+RtrIeZ1CMu3LybOt7EXf3vsvqA0+q0jF84nu0ntls99ukxT7Pg7gV1nGzTpKmIO0HLodnlMAk8g5kzZ5Kbm8uhQ4dYu3ZtY08HMIil9Px8kBs3sTos1/XvGDJwNkFi+UPeJO7V0fU3GUlWKA2QKAxQ6HEUAqq0n7Wc6YttIeaSwRm85ns1j6ktCqBImMQSwB+3bCFnxgxeHjKE4MWLrcZSlFY3Qd73WGZ4ezDG3Conblzfdn2ZNWaW1fe8Nd5se3YbWp2W9398n7Vpa5Ekicl9J/PnW/7coiMITaFigUDgCkIwCSzYuHEjRUVFbNy4kYceeoj//Oc/Vh3XGxJFUbhQaL++VEORF+GcPDnWXUVhqIq8CIn9wzQmEbI3ScPeJPO+P3A9idxMFEmw+2YNP97mY7YjzzjmqE2V3LhD59SzX1JLRPeP5tKBSxbvGU+5++br8wTILS8n+fx5lh09alsOqTQQdjPk7XAwAysndUnpeQG1i+xZxclzJ7ROcNjHW+PNs+Of5dnxz9ZxUgKBwFMRS3Iu0lKW5DyNoooKTuRVGf5VVnL10qVGW5JzJodJkWDe635m4sMaT/btS2ZREafz80m/lkf08Qp6H9TjXQHnO6jYf6PG4RjWdutJaonBfx5MSFwI19KvEZ4QTuKMRDTeGrbO2cqeBXtQ9NcPkKsJs5oMjY5mT1aW3TkAcHmDxXZ2kAxiCpDydqFUr07qiq1AyHCQ9JBve2dZfdCQW74FAkH9IpbkBM0GRVEo1mrRyjLeKhWB3t6mxFBtIy/DVUfWqNh9s8ZqZKd6pCYs0J/c8nKb40T5+/PGTTcR6OvLtx/vZM/ftxNSLYjW9oKegnAVx3rZF0w/3ubDtvFeDNqtY4AuiN+PHWgSR3B9B9N/diYbdlC9PpKR80by92dXkpKaYREBq4lTYgkg8jZoNd4gaipzwSsCQocZIlDA63fM48UNb6NU5hJ3PpTfre7NijErOBtz1uImxl+KJzI/kux2rTg/YLhhjGs7nZuHG2nILd8CgcCzEYJJ4DK5ubl069aN/fv3Ex8f75Yx88rLuXfaNLr27cvvH3sMAG+VinbBwYT5+uLtZkO5umKMxNhaQvvpNh9WjR2LTpb545YtFGgtzf5ySksJWryYSecDGfBBDjW/7wQXwt1fVrDyATjWy/6fqqxRsfdmb/r16cqQMUNM7dZKxjy7YwezBwxg3DM38tq3lstzdUKlgfCbrb4lSWqUqvd67K7AV6fjoR8esltOZZ+k4fzAqmsPHQZXNtBQuVJtIzqLLd8CgcCEZz2FBI3KiBEjkCQJSZLQaDRER0czZcoU9u7da9Zv/vz5TJ482Uws7dy5k0mTJhETE4MkSVYTxT/88EPi4+Px9fVl8ODB7N9v2GptTOZ+aNYs/r1oEcVVuUpaWSY9P5+88nICvb09UjTNe92PTZO82DdMw6ZJXsx73Y8T97ZiVdXusns3brQqloxIskLXz3KsrkIZX9+2qgJJdk4kdA67XnbDWDKm5u42vaLwTkoKP5w5g6+64XYtbcjIMP1/9Twwjaxh6G9DuXXPrQz9bahJLNXsZ8qVaiBmjfxjg51LIBB4Pp71BBIAhqWpqwVlZF4p5mpBWYMUDVYUhUOHDvHmm2+SlZXF6dOnWb58OSqViuHDh7N161YASktL+eyzz3jkkUfMji8pKaFPnz58+OGHVsf/5ptvmD17Nq+88goHDx6kT58+jBs3jpycHFMyd8euXWnbvj3f/9e8btaFKif3drVYc65vZI2KzFvDeWb57/nzW3fy0++mkfHoo+y9dIl3UlKQHfzs4tP1BJTaN70OKDX0c4QE6GSZp378kTf37uVdB/X1FqSmUqF3PK67qC7c9g/TIEu2Y0UKhryq/cNqRNYib4OwEdS/m5XEn295qp7PIRAImhJiSc7DsFbfyddbTa96LpB46tQpioqKuPnmm2nTpg0A8fHxJCUlMWLECP7yl78wZswYvv/+e3x8fBgyZIjZ8RMmTGDChAk2x1+wYAGPPvooDz/8MAAfffQRGzdu5KN//pOJ06eb+g0fO5ata9dyd1U/AK1eT7FWS5ivLwmhoZzNzXXnpdeZRaNGcUv79qbXWp3OoVgxEp/uXG5WfLpMRif7fRTguZ3O5/k09G6P1r6+qCUJvaIga1Sc6Kai61HZZh7YiW4q63lV1XKlWmlKmdQhji1Ht3Ax/6L9Cdgq0WKFuxP/T+QuCQQCM0SEyYO4lFvCgeOXzcQSQLlWz4Hjl7mUa6NauxtITU1FrVbTp08fs3ZJkhgzZgxpVeVHdu3axYABA1waW6vVkpqayujRo01tKpWK0aNHWyz39ejbl9/S0tBWVJiPIcsUVVRQrNU6jNo0FGpJ4ttJk5jSubNZ+/sHDzYlR6IGo21QEE/27QsYliLbnzWIRVtLkXFnZdtLkVW5Ul5tppAXOonfXj3B9me3s3z6cl6950sCI0dbKkIFhv46FL9yP7tq0dfLl+WPLnf18gQCQTNHRJg8BEVROHzGfuTkyJlcosP966WkwMGDB+nSpQv+/v4W73l7e+Pl5QXAuXPniImJcWnsq1evotfriYqKMmuPiorit2PHzNpat2lDpVZL7uXLRLdrZ2q/UFSEzrhTzkME09e33cbULl3QyzK7MjPJKikhOiCAtadPOz3GufaO+7jSz5PZcOYMF4qLAWifrsffjiOEcSmyfbqes51sf0xllZayNj2d0CVLGRgVxQuDB/O3XeshZCxPfTiUk7H7LZLJ211px8pbVtq0NfjP9P8IR2qBQGCBEEwegrFiuD3KtHpyC8vrpdr0wYMHbUaOTpw4QdeuXQ1zKCtzq8eUWpLwVqlMtgE+VWOXl5WZ9dN5kK1Au6AgFo4cyZTOnVl98iQzt20js0oIAHi5IGgjLzvf70w3rJpXOvJp8hQuVLtHHZxciuyQLnPWwVKkkQM5OUzbsAEFiM+QiShQM7RgqEW/7me7c/dPd7NpyCYKA6/7OMSGxbJo2iKnKt0LBIKWhxBMHoIjseRqP1c5ePAgkyZNsmgvKSlh/fr1zJ49G4BWrVqRZzSQdJJWrVqhVqvJyckxa8/JyaFNmza0Cw42lDwBCqv+GxYR4fpFNADvJSXxVP/+qFUqVp88ydT16y1WdypdiICFXXOub9g1xapB5dgNlTYNJ1silVXCOrDQ/n3tfrY7Xc91pf3i9vgN8LNa68zoX5Wen2/wr+rbF2+N9Y/M4vJy7v/hB9ILCkgICWHZhAkECvNagaBZIQSTh+Dr7dwSgLP9XOHMmTPk5+fTv39/s3a9Xs9jjz2Gn58fTzzxBAD9+vXjq6++cml8b29vBgwYwE8//cQdd9wBgCzL/PTTTzz55JOmZO4LhYWkHz9OZEwMoR4omCQg7fJlZm3bRoeQEBakptY5V8nZMiutc2SrURlJgRt36ABcFk2NGa06m6BixE/O9QMI9PLCS6Uir0Zumy2Kgx3fV5WiYlT3UcQPjrd4z55/1dtJSWZ9By1bxoFqXwYOX71K0OLFDIyKYv/99zs1X4FA4PkIweQhRAT74uutthtB8vNWExHs/m+tqampAERHR5OdnU1hYSGpqaksWrSICxcusGHDBkJCQgAYN24cc+fOJS8vj7Bqnj/FxcWcrpa7k5GRQVpaGuHh4cTFxTF79mwefPBBEhMTGTRoEAsXLqSkpMS0ay7M15dQHx/mpaYyZMQIt1+jO1CAL44edeuY+4dpGLuh0n6ZFSD+jO0EaQWDgea28V5OC57GjladTVBT4g/+NiwVFKDU39APoG/r1hRotU4LpnMdVHbHB/CL8CNueJxFu9G/qiZG/yrAJJpqiqXqHMjJYdCyZUI0CQTNhKaR/NACkCSJXjfYj6r0vCGi3hK+ATp37kxsbCzDhg1j8eLF3H777Rw+fJh+/fqZ+vbq1Yv+/fuzcuVKszFSUlLo16+fqe/s2bPp168fL7/8MgD33HMP7777Li+//DJ9+/YlLS2NTZs2mSWCl5eXs2nDBu5o5EK/DYmxzApY3dQFwNkECZUNQQWGdpUCg3brnDrn6A0V3LjD3KEcrkerRm9wTpTUBUUlsWGqQZjZuu4NU31QVIarntyxIwlVot1Z7P2lKEBJZSWLUlLR6q7fN61Ox4KqLxC2WJBqOKa4vNymWDJyICeHYjvlcQQCQdNBCCYPIiYigIFdIy2W3fy81QzsGllvPkxvvPEGiqKgKAo6nY6rV6/yv//9jxdffJHw8HCL/i+//DKLFi1CrpaInZSUZBqj+r/PP//c1OfJJ5/k3LlzVFRUsG/fPgYPHmw27keffkr3vn3p5aJtQVPnx9t8+N8IDUqNJ7wiwf9GaLgS5dwybNfDOlQ6+8nUKp3MsJ0GgWBrO/+wnY7HcQfHemlY+YAPhTX8SAtDYOUDPqZyMBLw5/79WWbH56sm7TNku9ElCVAV6nj/8234L1rEnORkAJakpVk4o9dErygsSUvj/h9+cGouzvYTCASejViS8zBiIgKIDvc37ZrzrVqGq4/IUm2ZOHEip06d4uLFi7SrtvW/rlQCz86f77bxmhLVC+gac4oO9oc7v9XT9ryT5pZnFV6aW8buEbaX1QbtNl+Gq4mEIdI0aLeOvTe7ZtxYm5yoY700HO+hpn2GTGChQnGwxLkOKlNkCeDZxES8NRq8NRoGRkU5jOqA46Tv6v2MS23l+eUU/+0Qj+VUkhcu8d97vdD5Wv+ITM+8SuvXTvJYVoXjvgUFTs1FIBB4NpLSEHU3mhGFhYWEhIRQUFBAcI1SHeXl5WRkZNChQwe3br1vCSiKwi9XrjhnH1BZydVLl3gsNZVzpXbMfBoAayJB0agslpnsiQlr7/3hw3LaZioWDtiOZLPxvP8brmLbrT4W4477rpLBTizd7Rum4Yc7nc9lspYTJVcVIrYl3iRZoX2GzA2VvujCNOxqXWomlAD81GrGxceb7TobtGwZh85d5K6vKwm7ppgJFk25jru+riQqSybcic2cnz/my9kENdMXlVq93xdjJT6ded2bTK3VM2t+OUE1fu2s9TX+XAdoA7jJL4qg6CAiOkeQOCMRjbf4rioQNDT2nt/OIASTiwjBVD8UVVRwwlm7Ag8RTM6KBJv9blIRc8ngNVT9QS1zXRhZKxniTKzRWl9ZgrPxcEOGlQNqsGmihr1JzgkmY05UzfMZ55AbATovySRsAr28+N3SMiLO6am+2FgQAFsmqumZpic+AyQVnO0gseo+Q6TrkW9l4s5AeUmlRU6XAmg14K2zbLeVVF4YKrFwrh+PfFBG20zF5vwvtoGicBXxp2V8tbbHAygIhvfn+jFqU6XFz9yIpJYYOnsoY94eY2UkgUBQX9RVMImvOYIGQ1EUirVatLKMt0pFoLe3aakx38ndT55CdZFQnerb/LeN9+L3n1bYtgPYJVt9+EpYfyi7sihr3D1X85wdnBBLBhx/j9KU67hrWQVdT1qfn3EOrXIN47XJVvjLXyuACqvXElwCU1fqzd7retx4jGG8SsBaRpeEQSzZuhJrQmjT7d6otXqrYqn6/Ntmg5RtP/JpPDa0EF6aW2Y/4VyvsPud3QBWRZNOqyNlSQrX0q8RnhAuIlJ2sHWv9LKeXad2kZWfZdVjSyCoDSLC5CIiwuQaRpGUX1FBbnm52ZKbl0pFa39/dLLMZVciRW6KMNlaJnOUi6PSybz0YplDKwBbwqd6v4bOTHP2nGfjJZY/qOHObyppexZ8KqHCB0oD4UIHFR2PyYQWuj5/R+e39r6zc3blfioYInlaL/CrdPKgGsiSzLk25yj2KyawLJD22e1RKSqnI4GSWuLF0heR9TI/PvcjuadyKblcwuVfL6NUq6FXPSJly0yzukCIDIjEd6svBWcKCG0fioJCwbkCq+JLUZQ65Utqy7RseXoLGdsz0Hhr6HV/L4bMGtIgAm/rnK3sWbAHRW9+r/RP6vmX97/IzMs0tTe0i7tOryP56AGuFRcRHhhEUveBaNRC9DY2YkmugXFGMMXHx+Pn5/7yJU2NvPJyzhcWmtyX3UZlJVcuXuSx1FTO1yih4ixWl8mAS20h5hJWl9mSR6u56z8VxKfX/iHblGgMQVdbdCodB7odsKgbV18cjT9qUVoluDiY8XvH0/l8Z6fn0rpna64cuQK+GuL/eiPebYPQXizi7Gv/g/KqkJlGRes7O6NOiub7kGt8n3UaHeADzO40hE4qbzKKDvP2rifRyzomdP09MX43oL1YxOXvjjKuy334xYSgvVjE1fWnGPrnwYx5ewyXcks4fCbXzPtNAvp2DCcuKgS9Xs+RjGuUlOsI8NXQs0M4avX1KM2KO1ZwYt0Jq9c17LlhVqNnsiyTkVVoGrNDdDAqleubtbfO2WqK0lXnaPxRVt6yEo1aw4Suv6dNYHuyi8+x6fh/0Mk6Vj2+qt5F0+oDP1FYEEiYX6SpLa/sMsEhxUwZeEu9nltgHyGYXGTnzp288847pKamkpWVxZo1a0zu085g74ZXVlZy+vRpYmJiTEaPLRFZUThfWMjVWooZh5SWcjE7m9/t20ep3vVSMWPWVzBsl/Wt9daiA9X/QJqKgPBUyjXlrBmxhrzgPEIKQ2h3pR3FAcWEFYbR61Qvvhv+nUlo3LnjTnx1vmbHGNsBU1ulupK84DxzkxQZhh0extgDYy3OW31scF1sGR/KgNVfFB+NL7NuXkB0YHuyis+xaMcz9D/UzzQXahzS+eMJ+HdvZRbZURSF0qNX0WYVETqqA1K1ZHhZkamUZbxVaotjAIs2s9d6mcsrjhLTMRzd4GhQsBpRUqnA2vecqHA/hnRrw4o7VnC8SizZ+hsa9tww+v/lJlP0KvtaKemXCqlJQttgesY77+yv0+p43f91s8gSGCJ+C+9ZyB0jHmdyj+lmS3B6Wc+63z5l+5nlZLyZUW/Lc6sP/ISqIh4ASbr+CykrhuV32eesEE2NiBBMLvLDDz/wv//9jwEDBjBlyhS3CiZFUTh//jyVlZXExMTU6ptTUye7pISr7kjEVsCvVEEtg14FZf6Gj2WfIi0FubmkfH+KX75OR1LBsW6G97oeM+xyOtZNAp3M8F2gqYQKXzjREbqcgIByw3PVlvBpSlEVT8CWEDG2Xwm+QqWfnold7yekdSSXSs/ww4mv0Mk6NCrzKMAPx75CpxjaJ3Z9gEFxY0FRKNYWkFt6mTD/VoT4hKOgEB0Uj0btRaVey4HMZEJ8Qskru0a3qH6E+IShVnlzsfAMv/22B51fJbf2fQhvtQ+youdqaRayIlOuLQW9QlyrzmjU3hRX5PPn724FGT68bTNBAeFIMuSnZPLhz3/hycfeI9jf4EtWoSvlSM5eFu1+nieHvk50YHuCfMMI8W2F2oqQqZQrycvOJu9aNv/e8BrhhcE8OmEeITfGmT4nHImfmliIIWcEU7WP+9palUQG+7K59yeGMWz0Cb45jthZA/GOdM47zhXRtHfhXjY/vdmiPSM6A+XlNtzZ84+GuVm57jVHPuHhkeNJ6pLk1LlcQafX8dX2VEJ9W5mJJSOyIpNXdplUpZBO4RF2axMK6gchmOqAJEluFUwAWq2WjIwMM1PHlkJeeTmFWm2dx/EtVfCpsPJrqYBeq+fc+nOc/vdpZ/KSBXWkXFPOtyO+5XzMeSQk4rLjmLp9KgDvTXuPCp8KyyiLjEmVPjDgeavf9k9fPUzHVr2cam9IbAmVmsLDUXttzuGOsZ09f53GVRTSblkONso4hdwcR/z8EYbolcr580wa2t6pL5nfP/U9BxYfsGg/0ukI9372BipJZfNnJSt6ytT7uW+Y+6sJ/Hh4DyWFbRz2eyn1a45ovVFLktXahIL6Q+ySq2cqKiqoqLaDq7DQMqRcHW9vbzp16oTWDcKhKaHV6bht2TKHLsmOGJaspf9+69udFAUqrpajL3V9Ga6l4igCZG1pzLgk9dHtH5HdOttMEJ1uf5o3H3zT8MLWVr4qrfPAgOdN3/aro5JUdG7dx+n2lkp9mdXWeVxJou2M/lxcaClaUEm0nTXQZbEEkJFVSELbUIf9whMsqw8AxI9PtCu0JUlCLWkoK6+fignXiovwwbFgCtOoQWu9NqHAsxGCyQFvvPEGr776qkvHqFSqFrdL7vEffuBMSUmdxlDpZDqtKqPYTt20poy1XBmdSsd/R/yXS60vodaricyPJLQklJCCEM5Hnyc3KJcKnwp8KnxQoyY6J5oLURcoDiymkkokJBR11Q3TU1XzAyRFQlIkZI1supmXIy7zZvybFlv4Lkdc5lSHU6Z5bh682dDH1tqlEz8cjUrD5B7TDd1rPKAlSbIa5bDV3pDYOrer7bU5R1PCp531b+eBfSKdXoarSUm5c7UQE2cksuXZLRY5TBFhMU4dn19RP8WlwwODKLH/fRqAPJ2e6uYYC1JTmXfTTWJ5rgkgfkIOmDt3LrNnzza9LiwsdGs5kKaOXpaZv3cvn//2W53HclS2oymzZeAW9vTag1LtAjcP3mzhPVAYYv0TtyTQIEavRFwxa1eqr0uqzdsVa2uWjrwOwC0VJid0/b3Db/uutAs8i4oLhVbz/TQRtd8dHGCjtExNNN4ahs4eyu53dpvNofJisVPH5+nqx/MtqftAvtqeSohvK1Q2cphySy9ztEJjduOMtQlnJSbWy7wE7kMIJgf4+Pjg41M/30iaGjU9YGICA5m9fTsX6xhZMhKW2zzV0paBW9jd23ILdLMMo1XRJrB9Y09BUI9s/ymNTlhuktDl1n5nbIdo53NKjJYFu/+x25AzB+i+vIz+Qb2DHCaZiNbRtZ6jPTRqDcEhxUgVrZAV2Uw0GXfJfXZqB7Jk+dhNz8+vlzkJ3IsQTAKr1BRHF4qKWHTwYJ1zlOyRF9H8FIROpWNPrz2GF9aspJsp2cXnGnsKLRJru+Jc3X3niKhwP0pe7cbxl47Q9aj55pbiXy6jvVyCV2t/l86R0NZ1P6Yxb4/hxr8NZ/S0BYRWmcyeO7uHOzrcaPO615/fwyf33OvSeVxhysBbrPow5ZZe5rNTO9hbZv2RmxAaWm9zEriPFieYiouLOX36tOl1RkYGaWlphIeHExcX14gz8xzmJCezIDW1XsWRNfYP0zB2Q6VNB+2myIFuB8yW4VoKPxz/iocS/2L32767dp0JnKdm5MNVjD5Ma7vdyR3AvGMnGbe+gg7pCnoN/NJfxearvzCn9VCnx3TVh6k6/v6+3DR7mCl5em9ODor0Pya3H4paur4kLCsy687tISq2Xb3nCk0ZeIvJ6ftKUQFvpBzktwqN1cgSgFqSmNG3b73OSeAeWpxgSklJYeTIkabXxvykBx98kM8//7yRZuU5zElONn34NDSyRsXumzXcuENns/5XU3uU5gU7WVC4maGTdaz77VPu7PlHm9/2nW1vSBrbVqC2PknG5aafv/4ngZ17kR2hI7vkPFvOpzG2231E+wXTNTKcrMvfknNVxZ09pzsc/9ZBsRw9l2/T6XvtnXdSNlHL0wO2szUzE2+Vivu7d2fWgAFcLaiwcBH381bTPT6MCq2+zk7f1THuMDN+yfsyO4flWauZEBFOG19/sstL2Xwtj5mJAxtsN5pGrWF0L4NoPKT15bCdz9TZAwaIhO8mQov2YaoNdfVx8GS0Oh3+ixY1eGSpJrbKljiTr+xp7Omxh81DLU32WgrWfZh0nL56xIoPk/X2hsQTBNOlwrPEBLc3bFS0yIORLI6tbsqYE9qDTdPut1lzDmDOqjlczfXi9h6P2JxHXaI+1edVlzp1rlL9mttXfTafKyy0uP7GwFrUXvgwNTzCuLKBaU6CqeaHqk6WeW7nzsaeFmC9MC4YdtKFXdETnC/jVyohodDuvOeKKZ1Kx/yH5qM0p3VGF7Fw9D5uw+m7WrvJ6RuF4gonnL59Q8krNXf6rpQriPA3+OJYExhXS7K5XHye+LBu5k7fwPuTvifUtzUKeg5d+pnFe19iwa2rCfVtDUCFvpQj2ZZO374afxQgtySLksoi2gbfgE6uRAIKK/LIKjrLwl2GqPas4QtIjB2FSlKjKDKHLu3i3R1PIqt8GdBmMNMHv0yrgOsJyleKL5Gee4SB7W6xEJrrfvuML1PfQgrohrzwqMOfiVan5eufkwnRJFi4UrtDLAkssSdiBQ2DEEwNTHMRTI2Vp+RuhuzUMv67+qmE664yKWa75JrDOmMTQCWp+GTqLiL829iM5Fwtz8cnUs39vfswaP4gDpy1YsSobgP67AaYcRVeraDyKmC4hu5RAwnziySv7DJHcw4gK7JNoQmA5IPySbnTp3NXMVyBoCkgnL4FLtOYeUruxlUrAlvFdW35MypAJZAVJ1GpUfDSS+REq7gWAZ2P6umQ4VjvGIuu7um1xxBpcnRiQS3wBq6763ePGmgWnamJJEm09gsjwNcgDvb/ZT/F5cXc/+n9/HTmIEVyILS5FzS+cHYRVGS6ca5eGH6rauATC+E3Q9ZywLAEdyR7n0U3nazju6OfWx1Z5eKSl0qlcspdWyAQCMHU4tDqdCxITW3sabgNd1gR2BtBwvAo3j7em7OdzP9c9iZVWzrMqWTQftvjjTkwlpGpo0ip5vQ94PhAdt8Eyb1XVT2Q1eAbDV6hUJ4D5VbUmCsiqyUJsoS/AhBZsJ4on3JGdRzv1GEdg0NN/x/oG8iaJ9dQXF5O0OLF1zvFz7Qrmrw1/mh1zhWc9g2Mp7ztE6Arh+yvofIaeIVfF2el6U6NY4sxXUY67iQQCGqFEEwtjCVpaU1+Ga46jqwIrGmG2miIDukyZztZtssaFYGFCgMP2B7XeLf33ehNcejNROQq5N0g8ebvNcgaFfCIxTGSrPDk60Ucj93L8fjjAHQ514XE44mkdkk1tXU614lrERJno0+h9VIoDQkEnxDwbg2+fVGdfRtZVeHaRTfwUqGtpSen8Yk1iA0g/ZWdBPr68uPJc5RccTzG6cJ84tuEmLUF+voyMCqKAzk51xvjZxpEzqX/QEUmXl6+vDbxWZ4e8zTeGm9TdCr9ajrxEfEM6zeb9KJ89qa+B5XX6Ni6I8umL+P+H7ayNj3dMN82914XTdlfG177dQBNCOgKnL/+aqyasbJWxwkEAscIwdTCaG6Oss5YEVTH3Rpg9IYKbtxhvwaWAuweoeHH25x3jG+fIRNRoObGghu58bcbzd678bfrbQqgSDDv9bFV4sscufu869GM8kugz3fi7BIEDoOK46DLtX9hTt5Qtb4NenUuSFUF6hRDns2QuHEWyc1XS7L4dN/f2Xveid2FPrEGMQMMjIoisKqG4xVdKaUVMhHefrZzmLSllOosd+NpdTp+160b5woLuVxWzbla4wtxjzAwKor9999vdowxOmXBhDvMXi6bMMEQvaoZsdJmQ/pfDdcTORnp0jLDPK3+FltnYPxAAn0Dne4vEAhcQwimFkZzdJQ1CpFhO3VINZ4v7hJIZxMsxYhKJzNsp87xeWoxiaAC5yIsEiApht2De2/2tt5J4wuxD4Miw+lXQba3fOQFnf4G6qqxLm+AvB3mXRRQSWHIQV2heI9T8wzzSuJqpwHXG84uYkhUD54f+SE1b1CEfxueH7mERQfe5tfMzcSExbFj1jq8NRpiXxlBQfEl82UssBAx0YEB/PvqUe6M6WzT72nXya+oOJvPvd0/Mr1nazNEK19fbmrblmUTJphEWW0I9PXF/+ISSm3lRFVk4l+4i2WPr2Lmiplk5l3v1y6sHd4ab9KvWC7bDYwfyP6/7K/1vAQCgWOEYGphzOjbl2d37GhWy3JgEE3bxnsxaLeOuDN6uv8mu0UsKUCpP5xNsIxEOFssWFIwRaGcjTIFFLv287FIfpd1kL8bKnPBKwJCh4FKA22mwqUvbQ8Uc+91sQQQeRu0Gm8xlqyq+ujILIaSww7ndzXafNlLFT+TGYkTAckiAiRJEoqi8HC/WTys78g1IPLjz5g9YAD5b6VSXF7O/T/8QHpBAQkhISYRU33bdofgEEa2bm8ar+b4siIzvMMk/vTfm4kLDubtqW/b3QxxtbycTmFhdRJLAMXlxZQWZ9jtU1qcwdjuYzn75ll2ndpFVn4W0aHRDO80HLVKbbb8l9AqgWXTl4nIkkDQAAjB1MLw1miYPWBAs9klVx1Zo2Lvzd4UB+no/ptrFclt7Z4D2DDVB0VlKb+c3aFn3G03bKeObeO9rC6d1aQ4wDW5Z5b8fnkD5O3EbFHyygYIu9kggGIegJy1oC+8/r46BKImQ1Avy8FVGsPuLWvE/A5OzjX8v60kMiTwjzdr7hHcimAv2+JDkiRCvHzoEdyKw4VX0SuK6Xf27aQk1tx5p6mvVqdj1DffkHzhgumKewa3Yl6PETbHV0kqWgfG0D1qIAu2LODl2/7mcDPEuykpRPr718kM8f5P73fcqarfmifXkNQlyeI9m8t/AoGgXhGCqQVSs5RAc6M42EXn5ar/lvmBf7WUlcIQ2DTZh2O9rP+ZuLJDz6mls2oUhzrnhWOce8qgqv7WltCMPY3tkbdBYA8oywBdIWiCDcnGtakxVn7O8TZDFEM//wRTc8/g1k4N3zO4NYcLr5peL0hNZd5NN113rU5O5t2UFItMnzA7Ysysn18kekXP/ctfQq/E2O2rgJmx67M7drjs1Jx+1bldcM72EwgEDYcQTC2Ut5OSmHfTTSxJS+OHjAy2nGs+1eXPdVBRECIRXKA4tXOuMFRi0+3eHO+hpn2GTGChQnGwxLkOKquRJSO1KRbsbFTK0TUYMb6XuF9m7026qsiSHfJ2GpbYVBozAVNrdIWO+1jp5+z9qtlPrygsSUtjVmKi3SW0vErnzBvzyi4D8MPJFGh1u5Ozuj6Xd1JSWH3yJGkPPGB1ua6mu3N8RDyHLzpewkxo5YafjUAgcCtCMLVgvDUaZiUm0jcyslkJJkUlsWmyN3d/WWFz59y2sV5ca6WyEEbWcpVsYW+Hni2cjUopKonDfdUOd+AZCctVDHlGDndVVfWztcTmKhon3XJr9DtceIW7nTjscOEVi7Y39u1jRt++dpfQjhZe5WpFKeHeflbNHGVFJrckm6M5BnfvCmrv2p9eWEjQ4sUWiedWE8j1g4HvHI65bPoy0//XZ0kNvSyzKzOTrJISogMCGB4bi1o4fQsEVhGCScDw2FjaBgRwsaSksafiNo710rDyARi/TktIwfUHVmGIQUzZWmarL4zb/4018RwhyQq90vSOO1aRFyGB1lJcWMVKP2u1+5zJtcInnsDSYIr9Cm3mMAWWBVPsE2/W/FvhVUp1lfipNTa3/ZfpdfxWbTnOyOWyMt7Zt8/ucrIMfHr2F57vPARZka0UsYXP9r923e/JDTsEDuTkMGjZMvbff7/t6Jfax2AdYM853CeW4nIdgb7WRZe9pUBXxNXqkyeZuW0bmcXFprbYwEAWjRrFlM6dnb5ugaClIASTALVKxfu33MJd69c39lTcT82Hqhtztpy1FTCecffN10WII4HSPkM2E3r2xjYJsUv5zk1ca95v9IYKhu003/E3dkMlu2927B0VfxYG7R7PyltWWq51Vo136+7x7A+Gs25cZXppj2M7g73XLvHW/kVM73mPmc9Tbkk2n+1/zdznSZfnlnkdyMnhWnGx/QTy+Jlw4kWslkfBC+JnEv3pp0T5+5NTamkBUTMB3ogr4mr1yZNMXb/eIh55sbiYqevXs+r224VoEghqIGKvAgCmdO7Mc4mJjT0Nt9HtsI67v6wguEaKTXAh3P1lBd0OWy51SbJCfLqenod0xKfrkWT7gsVoK+AoOKEA/6tmXDl6QwUvvVjG+O8qGbxbx/jvKnnpxTJGb7i+sy8w33mna5MQs+uvVI1q/YzGmxb+VVVWCNXnZO3+BBYqdD/bnWG/DkNSamzfVySG/TqM7me7E1hofoIewa3w13hZjS6BYZecv8aLHsGtnLsmW2iCrI5tgVdE3c5TjRHffmt/M8XZRVgXSxjazy4CsCqWqrMgNRWtzvB7bIxo1TyvUVzNSU6+3ibLzNy2zerirbFt1vbt6GUX3NYFghaAiDC1cIw5DBeKivj4118bezpuQZIVxq8zFGK1VhZFAcav13K8h9qUu9TtsM5i+a7AwfKdswncB4aozMSStbykml5NgSXOjZ2RcH1sp02hq/rZi5DVtELocky2en9SB2s4Gn+U3b13W55GUtjdezexV2IpDu5v9l4vJ3fJ9aqxS84VhoTH8HznKdS8MeH+UTw/8kPe2v5EVZRJMvhUuYljuXbc0XXljgv5VmQa+mns7/QzJsA7yucC892FuzIzzZbhaqIAF4qK2JWZSVJcnN1x6zO/SiDwNMRvdjPHWlInwK7MTNadPs1/jh3jSvXyD00Y4zJX3Bm93eUsCQjJV2ifIXM2QW2KRtUkuEDh7i8rWPkAVkWTswncea3Vhrn9rOXGHXrTHGrOqbpAKQl0buxDg6rNSxMAWicO0gQAjo03jVYIk/6rpW+KZT5VcIHCiK0VLLpn0/UDag6gwKYhmyiK62f2lovazmVUwPT4PoZp1LBLUEkqZEXmkUF/Zf+Frcihww27Bt2E3cyz7K+dGyT7a4M7uwPS8/Odqg9ZfXdhlpO5io76uZpfJRA0dYRgasZYS+qMqNr6nFvu3LbrpoK1PBxHBBYqtYpGmY7P19vdHWfMLwrKV3jpxTKHc6vu1ZTd1rndekUh1cSAV4jtjtWp6udshKz7r7ZF3vk25ygMtGMtIEFhYCFRZ8+Q0+l6Toz3lkvwSHeH5z5ScNmpOdake3ArWvn423zfZFyZMJ0jaitVleuLymtu7dc+ONjp+pDGftEBAU71t9fPVlK7rfwqgaA5IARTM8VWUmdzE0rgXAFcaxQHS8Sf1jkVjZqwtgJFkkwJ2qM2VXLjLts5HsYRL7WVGLbLtbmF5Srsu8mxl1RhqMESwYS3c8tceLcGReZsmwz8b8gnsCyQ9tntUSnWUxp9tCBLMmfbnKPYr9is/+6elktx1vAquy6qRm+oIH5XFpVTy9EE+9jcJVdYnsdvqY9D6E3QeqxLxppOG1dGjoTcGktkxmLFldcsatbVGa9wQ6FdR6hD4dpOy9I2VnC2PqSx3/DYWGIDA7lYXGyzQHVsUBCD27RhYUqKxXKbVqczXwJUZAsT1JoGowJBc0D8Njcz9LJM8vnzPLplS62XM5oSThfArYZRbHQ8pmOYk0Jr0J7rCy1jv6s0ncveOXffqGLobtmluQHkhSlOeUltut0bSVYY/HMlYbkKuRGJ7I/agP2FLImOp/y5EDCPY+FFHBtlaA0qDmLC3gl0P3s96qNU/Tsef5RNQzaZRZJ8Kny4ddetnGp3yqlryvHZA7qeqPBm2E4dOknHT19/wbg//dFGcVyFpXv+gqxUQN5PkL8Don9nvXRLdarETl5Je+g82OG88irLzQVSZT4o1b5UaLMh/a+gbgMdnzG02arT5wxt7jWM54iy44Z/RqqXtqnGucJC/pGU5LA+pFqSmNG3r+H/VSoWjRrF1PXrTVFUI8afQv/ISII++MDqcltMYOD19qLDcHkd6AquD6IJQR852bQE2NLQy3qrNQAFTR9JUZphbYx6pLCwkJCQEAoKCggOrr3ZXX1gbQmuuTNkp5bx39nacWSJ8Zc9LxTC8g3/744ivdY41l1Ft6Ou7zSSJcPON7ieCG5NMF1sCzGXMFvq2zxwC3uMCdhWDupyrgsn2p+w+X6fk32Y9L9JqGXD+TcnHWdvwgrL/sZjXLx5vtpo+h/rwJ5ee1BUCkPixjF98Mtm2/6vFF+y3PZvJOYB66JJr0dz+h/olCsgGZbcPr/nAEE+oXYjWA+vGoWsd9KtHCDkRiioaRAqWYoZe6Lq7CLHid+2CBthdp73kpIcup4DPJeYaNVaoObnRbugIPpHRrIu3XZpln6tW3PoyhWDWLJTyHnc0BcZ36416VfSSWidwIyRM/DWOC4L1JRZfXA1M1fMJDPv+s83NiyWRdMWMaX/lEacmQDq/vwWgslFPFUw2VqCa+5MWFPB4N3OL3npJFC7UMqkLpT4QUAt8ulr/gzt5UgZ39epdBzodoBrwXlcDs3hXEyNGm8y+Jf6U+5XjqyS7d8AGcIKwxi19wH+O+FDw8PfXTfMSjhDJanoHjWQML9I8souczTnwHVDSQsk8IoE7wjTUlnbI2lcUi1HUV8f3BnBVFSRx0PfDLJzLhfxiYHgAYYoVf7PWPwkJX9DEeI290Lmx7UUTRJ0eh1UGtSSROnMmaZlr9k/bmHhtsUo1USaWu1lNwlbq6tkye7VpOdeICGiHdMH3U7oh0vsRqskQFFkOP2q81YWgFpSM3vsbN6e+rYrF9xkWH1wNXctvcvm+/99/L9CNDUyQjA1MJ4mmIxLcHdv2MC1ZpifZI3qpo/B+XKtojjWMIqOvOA8wgrDGHhsIBpZgyzJnGtzjkK/QjKjDA+58MJwBh4bCMCBbgfIDc6lyL+IoLIgIgoiTMfaG9cejoI31ce8HHqZc9HnUFzJeHeGWkSQnBoTN42rYLD0NqY2VRuzZ5vBzBvveEfaS5vu5Uj2PjdMxkV8YiHmETi7GBRjgreTP7+IidAqyRQ10uq0jF84nuQTySg1FOmNPe4mPCias1fPkNA6gWW/m0egryEZ3lo0JCQgkoKQ8Y6XPktOQeYnzl9vNZ4b91yzE016WU/U7ChyS2xbSkQERpDzj5xGXZ5r6cuFQjA1MJ4kmFriEpy13XDueAZvGbjFtExkRJIlOp/vzKVWlygKLLI8SK46qbUTyxCZG0mlVyV5IXkW0R61Xk1oYSg90nuQ0S4DgIRzCWS2yeRq2FX8KvxIOphEh6wOHOh6gOPxx9GipSi4iFLvUkP2Yc0ltfoQNw0RiqsHhneYxDMjFjns948dM9mV4bi2W0Pjo/Fl1vAFRAe2J6v4HAt3zaZCd/0LUWK3ezgwewVzVs3h3c3v1hBK9pAY2O1uXki6m6lLp9o+zsrSpyQrpuLU5wO2UKhsr9W1SUg8NuIxOkd1rvMyXUVlJf8+9BtXS8ppFeDLw/164OPlVevxastPx35i9ILRDvv9OPtHbul2SwPMyBKxXCgEU4PTmIKpuqfSqbw8/rZ7d6Muwdkq72H0HOp6RI9vOeREq0gbqOFsRw2KSkKSFXqeV3HzlQDO5OeTp66k4wmZVtlVO7I0UOoPWTEQcRUCSgx5PT5a8K96ZljL6anZ7ixbBm65brzoysANISjcdA6NSsOErr+nTWB7sovP8cPxr9DJOjQqDRO7PsCguLGAwv7zP7Lx+BcApv6Xiy8AEpGBsWbHNhS25m6P2kaY7J3LmXtV894a2jsQHtCavNLLZBWddTj/tyeuoVOr3haJ8Cev/MLz308x/V528u7EqUrnku5r4qXxo1LnYL044TW4+j1UXiW0KIL7Vt9C6wKDGNnWfxs7+++s1bmro5LUPFPLZbo3d+yjtT7QzD7iakUpV9TFvDDCccK/VqdlyfYlbsmx+uvavzJv4zzA/u/QSxNf4rU7XqvVOerC6oOrrQpkqerDZdXjq1qEaBKCqYFpLMHkadEka5EeWTJso4/JVKzW3KkEyoIg2EqwprHQqXTMf2g+imQjsakJR1mMPDDgeSb3mG4WetfLek5fPUzHVr0sQvKG4rSSzbIlsiyTVXSOgrIrhPlHIlX9tK+V5lBUkUeQTyhtQzqiVmkorsjnfP4Jrpbkc0vH21CrvSivLEUrVxDiHY6CnsKKfFAUKvTlXMg/SVxoZ8L8ItHJlagkNb5e/mZzkWUZUEi9uANF0RMZEEtW8Tl6txmGr1cAEhKVssFby1tt27ZAqytHJ1eiAFpdGWqVmmDfCItzZRWdIyXzJ27r9rBT90qWZfRyJSqVxupyhyzLHM7ew+vbHmVs52lmD9aP79pFuH+kxZyNH9OXiy/xxJqR6PRVgksyPKBv7Xo/3SIH0iqgDbmll/ktZz8/HDckZDsSm04LUsWwaeDeH+8lPTqdZROX2T3eFaHr6jLdmzv20VVtsNEwu/eKwYYjRy7m0Zt6olJZt6KYs2oO/9iyAFm5vvu1LuLtr2v+yrzv59n8W1v326d8mfoWL936Eq/d2bCCSS/riX8h3iyyVJN2Ye3IeDOj2S/PCcHUwNSHYCorL+ejlWvJKy4iLDCIx+6+A8DUViqpWFiYiwLcWKIlXK3mml7PHl8Nw8oq6R4aDCiUVGgJ8PEmLMjwOjAgGI3GC12lluLSYhQUIiPaEBkSg6RSUVCSS7m2nMiQaLy9/ADQVoX9vTW+qCQ1oFR9C6n2AV59L7JkfEey2B4u8AyMPxPLrftYtBvfay4/R+N11vUaazOOo3PUfF+WZas/q5roZT0Z146y48waWgXEMKn7H1BZ8aiyJuaqP7zBtpiu3seICkNyfreS3gSc82F56CfcN/hZJvUwP79BjB+hY6ueTo1ruF4V5UvKrEZ4istLuX/5S6ZI0Kf/9wprD2QS4e3n8GeY0DaYnvHmdQLnrJrDO5vfsXlMbXKsfjr2E1/u2MqdPf9YdT2Wf2trjnxChxu68bexD7o0dl1JPpHMyHdHOuy3/dntJHVJqv8J2aHmJoQZw6bgrXHfEqsQTA2MuwXT3z/6F7EduhER2MbUVlRmyHkJ8g2z26aX9c3+G4FA0FxxhzCtrfBbc8SQsO3oAW8UN9bsH3T6StQqjc0InjPjVuedqe/y7LhnzNoGLZjGgWMrqb4+3rPNEOaNX+74Wqu+7FUXTVqdFt8ZfoZdfjawJ95sUamr5Ls951BJKpv3Q1Zknv5tK2f++CfUNiJf9cF/9v6H33/2e4f9vnrkK+4bcl8DzMg6czYsZsH3f0VfmW9qU3uFMvvW13j7tifdco66Pr8b7qfmQXz44YfEx8fj6+vL4MGD2b9/f6PM4+8f/YvePUcQHhBp1h7oG0qgT6jDNmvfKgUCQdOgMaJ4xnNO7vEIk3tMtzqP6n00Kg1D4sbx/MgPifCPMuundmDW6Wjcmqw7Zr5b0SCWvqHm7sEwP+cc7Y35OekXC6uWceH9nz6wK5bAYJnw/k8fOHUOI2eyilCr1DZ/ppIkoVap6RPYhl2ZtfTgqiVZBU44y7vQrz6Ys2Ex76x7ykwsAegr83ln3VPM2bC4cSZWgxb3xP3mm2+YPXs2r7zyCgcPHqRPnz6MGzeOy5drV7OqtpSVlxPboRtgWRxUkizzR2y1CQSClkttPgMMD2+NEw94Q27U9MEvV7U5/pxyNC/juBO6WkY8FK/rS2fF5aVVkSVL8suuWm23R0aWwZy0piizhbP9jOzLdE5stPENdLr4sbtIu+acV5az/dyNVlfJgu/tu98v+P5ltDrnDYrrixYnmBYsWMCjjz7Kww8/TPfu3fnoo4/w9/fnX//6l9X+FRUVFBYWmv1zBx+tXEtEYBuLDyGBQCDwFAyJ5NFu/5xqE9jeou2OAfeb/v/+5S9h25fK9SySknJDsnl1UWYPZ/sZyS53bjNOdnmx08WP3UWJYrsIdW36uZslu1dbRJZqoq/MY8nu1Q0zITu0qKe1VqslNTWV0aOv+2WoVCpGjx7Nnj17rB7zxhtvEBISYvrXrl07t8wlr9iDtooJBAKBFcp19RMNyS4+Z97gHcOfEweZXqZfsV2aJdTJJbnqBPgalgANosxRVE4yE2/O4B2gQq/I2EoJVhQFvSLzv7xMhsfGujR2XRne8SbQhNjvpAk19GsE0nMvuLVffdKiBNPVq1fR6/VERZmvxUdFRZGdbT2kOnfuXAoKCkz/Llxwzw8tLDDILeMIBAKBKyiKgl7WoZf19h/wso7k9DX1cu4fjn9l1p7Q/hZTiReAhNYJNsfIK3M9faJDtCHB98+Jg5DCR9jtK4WPMBNvzjCjf1/WXzJ4YtW8p8bX6y6dYumYMQ2a8A3wZP8BqKLusNtHFTWZJ/sPaJgJ1SAhwrkghLP96pMWJZhqg4+PD8HBwWb/3MFjd99BbnG2++pYCQSCZok7NzIbx9qWvpJ1v31qdXzTA/63zzicvZerJVm1+pyyN665H5NE2p8/Muu77HfzsBUJOppzwKU5JbQNNvkxeWs0PDvhFUMRY4vxJQgbwbMTXjETb87grdEQGenLmksnkWssGcoorLl0kgKvMu7u2tWlcd2Bt0bDM0kPGdzba0aaNKEQ8wDPJD3k8jW7ixnDpqD2CrXbR+0VxoxhjW+s2Th3qJFo1aoVarWanJwcs/acnBzatGlj46j6wc/Xl8yMY4T3jERWZLMdb/a25NZsE4nfAkHzoubftSteTo6QJMM2e9m/G1OXTgUw+DBJ1+1JZEXPut8+M239/3Tf33l+5IdOfU7VfK86Ncc1MrDb3ab6dkYCff0Z2O3uql1yNceRq+a0xOH1WvNhMhQi/hvvHtiHkvc/qCpWLIXdyLMDB9ssVOyIt5OSmJOczO/2rWVs1A208Q0ku7yYzdnpPDVgAF+MHF+rcd2B8Zr+kdITufQM6ApBE4zK/waeSRxY62t2B94aL2bf+hrvrHvKZp/Zt/7drX5MtaXF+TANHjyYQYMG8cEHhm2jsiwTFxfHk08+yQsvvODw+IbwYSosy0Oq4blkrU34MAkEzRMvjYSvlwZ/XzX9O0Zw4Uop5y8XU1ha+51CEcE+DOvRxhRtMdYWyy7INjlyF2ivcVficFIuHOAfW/5hiuJY82EqryzDR+NrU7B1iA7k4z1fU1l6zYbTt6Gu3f7ZK2zO2ZoPk/G4tQ9+xuEzuZRrr7t1a1QS4cG+RIb60iE62KbTN4BWp2NJWhrp+fkkhIYyo29ft0RZ6mtcd+DJc7PuwxTG7Fv/7jE+TC1OMH3zzTc8+OCDfPzxxwwaNIiFCxeycuVKjh8/bpHbZI3GcPo2tqlVKtZ+v5WrBQW0Cgnh1tEj+G7zNs5ey0VRZCoqK9FJEr6+fqgk8PINQKP2QqfXoqsoQ1EUAkJa0To4BkklUVByDW1lGa2ChdO3oCYNUxOm5u+M8QFn9M2xeZzp9xJ0ciXF2lxCfKJMYynIaHWleKv9kCRVVcRDwngq46eeXtFSqa/ES+ODhISX2rvq/Doq9OVoVGq81H6mOVXoivnu6Cp6xvSnXcgNBPkE4+Olwt8L8ktlyirLUIDiikLiW7ehfWQoHdoEkn4xn4zsYmQF/Hw1dI8LJTIsAEVROJ2Zx4UrpShAqxBfenUIR622/kVIlmUysgopKdcR4KuhfVQg53KKKS4zCKnwYF98vFTkF1eQfa0MSZJoE+5PQox18WCven3NWmuPJz1OUalMcVkFm377jt9yDtA+PI7WPn3Q6TQE+ATSuU07QgLMxUpxeSm/++pF9p7+meLyqwQHtGZQhxtZ/vvXLSJL1qjp9L3sd/NMxymKQm5hOeVaPb7eaiKCbQs4gecjnL49kMWLF/POO++QnZ1N3759ef/99xk82HGxRmjc4rsCgUAgEAhqhxBMDUxBQQGhoaFcuHBBCCaBQCAQCJoIhYWFtGvXjvz8fEJCHFgtWMEzFi+bEEVFBv8kd/kxCQQCgUAgaDiKiopqJZhEhMlFZFnm0qVLBAUFuXWt3Kh8ReTKNcR9cx1xz2qHuG+1Q9w31xH3rHY4um+KolBUVERMTIzdDQG2EBEmF1GpVMTWo1OrO72eWhLivrmOuGe1Q9y32iHum+uIe1Y77N232kSWjAjjSoFAIBAIBAIHCMEkEAgEAoFA4AAhmDwEHx8fXnnlFXx8fBp7Kk0Kcd9cR9yz2iHuW+0Q9811xD2rHfV930TSt0AgEAgEAoEDRIRJIBAIBAKBwAFCMAkEAoFAIBA4QAgmgUAgEAgEAgcIwSQQCAQCgUDgACGYBAKBQCAQCBwgBJNAIBAIBAKBA4RgEggEAoFAIHCAEEwCgUAgEAgEDhCCSSAQCAQCgcABQjAJBAKBQCAQOEAIJoFAIBAIBAIHCMEkEAgEAoFA4AAhmAQCgUAgEAgcIASTQCAQCAQCgQOEYBIIBAKBQCBwgBBMAoFAIBAIBA4QgkkgEAgEAoHAAUIwCQQCgUAgEDhACCaBQCAQCAQCBwjBJBAIBAKBQOAAIZgEAoFAIBAIHCAEk0AgEAgEAoEDhGASCAQCgUAgcIAQTAKBQCAQCAQOEIJJIBAIBAKBwAFCMAkEAoFAIBA4QNPYE2hqyLLMpUuXCAoKQpKkxp6OQCAQCAQCJ1AUhaKiImJiYlCpXI8XCcHkIpcuXaJdu3aNPQ2BQCAQCAS14MKFC8TGxrp8nBBMLhIUFAQYbnhwcHAjz0YgEAgEAoEzFBYW0q5dO9Nz3FWEYHIR4zJccHCwEEwNjF6W2ZWZSVZJCdEBAQyPjUVdi7CqQCAQCFoutU2nEYJJ0CRYffIkM7dtI7O42NQWGxjIolGjmNK5cyPOTCAQCAQtAY/9er5z504mTZpETEwMkiSxdu1au/1Xr17NmDFjaN26NcHBwQwdOpTNmzeb9fnb3/6GJElm/7p27VqPVyFwB6tPnmTq+vVmYgngYnExU9evZ/XJk400M4FAIBC0FDxWMJWUlNCnTx8+/PBDp/rv3LmTMWPG8P3335OamsrIkSOZNGkShw4dMuvXo0cPsrKyTP9+/vnn+pi+wE3oZZmZ27ahWHnP2DZr+3b0styQ0xIIBAJBC8Njl+QmTJjAhAkTnO6/cOFCs9evv/4669at47vvvqNfv36mdo1GQ5s2bdw1TUE9sysz0yKyVB0FuFBUxK7MTJLi4hpuYk4gcq4EAoGg+eCxgqmuyLJMUVER4eHhZu2nTp0iJiYGX19fhg4dyhtvvEGcnQdtRUUFFRUVpteFhYX1NmeBJVklJW7t11CInCuBQCBoXjTbr7vvvvsuxcXF3H333aa2wYMH8/nnn7Np0yaWLl1KRkYGw4cPp6ioyOY4b7zxBiEhIaZ/woOpYYkOCHBrv4ZA5FwJBAJB86NZCqbly5fz6quvsnLlSiIjI03tEyZM4P/+7//o3bs348aN4/vvvyc/P5+VK1faHGvu3LkUFBSY/l24cKEhLkFQxfDYWGIDA7G1CVQC2gUFMbwWJmT1gci5EggEguZJs1uSW7FiBdOnT+fbb79l9OjRdvuGhobSuXNnTp8+bbOPj48PPj4+7p6mwEnUKhWLRo1i6vr1SGAmRIwiauHIkY2aG1Q9VymnpKTJ5lwJBAKBwDbNSjB9/fXX/OEPf2DFihVMnDjRYf/i4mLS09O5//77G2B2gtoypXNnVt1+u2VOUFAQC0eObNScIGu5Ss7gaTlXAoFAILCPxwqm4uJis8hPRkYGaWlphIeHExcXx9y5c7l48SJffvklYFiGe/DBB1m0aBGDBw8mOzsbAD8/P0JCQgB49tlnmTRpEu3bt+fSpUu88sorqNVq7r333oa/QIFLTOncmckdO3rUrjNjrpK15TdHeFLOlUAgEAgc47GCKSUlhZEjR5pez549G4AHH3yQzz//nKysLM6fP296/5NPPkGn0/HEE0/wxBNPmNqN/QEyMzO59957yc3NpXXr1tx0003s3buX1q1bN8xFCeqEWqXymGUse7lK9pAwRMY8JedKIBAIBM4hKYpSmy/ILZbCwkJCQkIoKCgQteQaGE/yNUo+f56RdjYLWMOYc7Xq9tuFtYBAIBA0MHV9fntshEkgqI6n+RrVJgfJE3KuBAKBQFA7hGASeDy2coWMvkaNEbFxNgfpvaQkogICGj0iJhAIBIK6IQSTwKNx5GskYfA1mtyxY4OKEaM/1MXiYqtzM+YqPdW/vxBJAoFA0AwQn+QCj8aVWnINidEfCrAw1fQUfyiBQCAQuA/xaS7waDy5lpzRH6ptYKBZe2xQkEjsFggEgmaGWJITeDSeXkvOE/2hBAKBQOB+hGASeDTO5go1pq+RJ/lDCQQCgaB+EF+DBR5NY+QK6WWZ5PPn+frYMZLPn7dbKFer07EwJYWnfvyRhSkpaHU6t81DIBAIBJ6DMK50EWFc2ThY82FqVw++Rq74Pc1JTmZBair6an9Cakli9oABvJ2U5LY5CQQCgaDu1PX5LQSTiwjB1HhYc/oG3JY/ZMvvyZpD95zkZN5JSbE51nOJiUI0CQQCgQchBFMDIwST5+BO92+9LBP/ySc2LQyMuVIZjz6KXpbxX7TILLJUE7UkUTpzJt4akSboKWh1OpakpZGen09CaCgz+vYVPx+BoAUhSqMIWiTudv92xe8p7fJlu2IJQK8oLElLY1ZiotNzMB3bCDXzPKlOX31gbfn02R07xPKpQCBwGiGYBE2O+nD/dsXvKT0/36m+zvarTmPUzFt98iR//uknLla7B20DAnj/lluahZeUreVTvaKY2oVoEggEjmg+XyEFLYb6cP92xe8pITTUqb7O9jNijJrVvDZj1Gz1yZMujefsOe9av95MLAFcLCnhrno6Z0Oi1elYkJpqt8+C1FSxu1EgEDhECCZBk6M+3L+Nfk81rQuMSBh25Q2PjWVG376oJVs9DagliRl9+zp9fkdRMzBEzexZHLiKXpb545Ytdvv8ccsWt56zoVmSlub08qlAIBDYQwgmQZOjPty/XfF78tZomD1ggN3xZg8Y4FJCcWPUzEs+f57c8nK7fXLLy0k+f95t52xo6nP5VCAQtCyEYBI0OVyJBrnClM6dWXHbbQT7+Ji1W6sN93ZSEs8lJlpEmtSSVCtLgcaomZfspPhytp8nUl/LpwKBoOUhkr4FHoejHVvGaNDU9euRwGwZqy7u39Z2UqmAuzt3tpr8/HZSEvNuusktW9U9vWZeU2VG3748u2OHQwsIV5ZPBQJBy0QIJoFH4ewusSmdO7Pq9tst+9bS/fuZ7dutJgfLwD9SU1FJktWokbdGUyvrgJo0Rs28pHbtmLd3r1P9mirG5VN7JqOuLp8KBIKWiccuye3cuZNJkyYRExODJEmsXbvW4THJycn0798fHx8fOnbsyOeff27R58MPPyQ+Ph5fX18GDx7M/v373T95Qa1wdZfYlM6dOfvHP7L97rtZPnEi2+++m4xHH7UrlqzVfpu9bVuj76SqnkNlC3fXzEtq144IX1+7fSJ8fZu0YAL3L58KBIKWiccKppKSEvr06cOHH37oVP+MjAwmTpzIyJEjSUtLY9asWUyfPp3Nmzeb+nzzzTfMnj2bV155hYMHD9KnTx/GjRvH5cuX6+syBE5S211iapWK4bGxRAcEkFVSwq7MTJu7uuYkJ+O/aBFPJyezOC2Np5OT8V24kPcOHnQ8vwbYSTWlc2eetfFgfzYx0e2eSGqVik/GjrXb55OxY5uFgeXbSUmUzpzJe0lJPNm3L+9VvRZiSSAQOEuTKI0iSRJr1qzhjjvusNnn+eefZ+PGjRw5csTUNm3aNPLz89m0aRMAgwcPZuDAgSxevBgAWZZp164dTz31FC+88IJTcxGlUeqH5PPnGblypcN+2+++m6S4ONNrZ5fwHNV+c4Yn+/blg9Gj6zSGPVypZecszjh4W72HQUEscnNhY4FAIGhMRGmUKvbs2cPoGg+zcePGMWvWLAC0Wi2pqanMnTvX9L5KpWL06NHs2bPH5rgVFRVUVFSYXhcWFrp34gKgdrvEnC2P4ox5oTN0CAmp8xi2qA/3clfywSZ37NisS6MIBAJBXWk2n4jZ2dlERUWZtUVFRVFYWEhZWRlXr15Fr9db7ZOdnW1z3DfeeIOQkBDTv3ZNPJ/DU3F1l5grS3jOmBc6w4LU1Hpzvna3D1P1fDCVTmbITi0T1lQQ+/017l691uI61CoVSXFx3NutG0lxcUIsCQQCQQ3Ep6ID5s6dS0FBgenfhQsXGntKzRJXvZVcERjuMiWszxIl7vRhqi4mR2+o4KUXyxj/XSWDd+sY/10lf3mxjK+eXNekHbwFAoGgoWk2gqlNmzbk5OSYteXk5BAcHIyfnx+tWrVCrVZb7dOmTRub4/r4+BAcHGz2T+B+XHHaBtcEhjtNCRXcX6IE3OvDZBSTozdUcOMOHVKN4JqkQO+tpXw+Y42pzdruQYFAIBBcp9kIpqFDh/LTTz+ZtW3dupWhQ4cC4O3tzYABA8z6yLLMTz/9ZOojaFyM3kptAwPN2q05bbsiMJyp/eYK7i5RAu51L88qKUGlkxm2U2c6tuZYAJn/PIJOq2NOcjJ+NXYP+i1axJzk5FpejUAgEDQ/PDbpu7i4mNOnT5teZ2RkkJaWRnh4OHFxccydO5eLFy/y5ZdfAvDYY4+xePFi5syZwx/+8Ae2bdvGypUr2bhxo2mM2bNn8+CDD5KYmMigQYNYuHAhJSUlPPzwww1+fQLrOJuA7MjoEQweQsZjHZkXuoo7S5SAe93LowMCGLRbh8pO2pYEIMPLs1fwTrxlDp+sKKb7JbbeCwQCgQdHmFJSUujXrx/9+vUDDGKnX79+vPzyywBkZWVxvlpR0A4dOrBx40a2bt1Knz59+Mc//sGnn37KuHHjTH3uuece3n33XV5++WX69u1LWloamzZtskgEFzQuziQgGwWGvVTu3PJy1p0+jV6WGd2+vVvnWD3CpZdlks+f5+tjx0g+f77Wy3WuRNjsMTw2lnaFzn0XSjt0zu7774rlOYFAIACaiA+TJyF8mOofW95BNduHxcQQ89FH5JaX2xwr2NsbjUrFNTt9XCXY25trTz6JWqVyeuu+KzjjneTouJMfpcH7jpPTN03yYu/N3nb7vH3zzTw3aJCz0xcIBAKPRPgwCZoVtgTIvV278vXx42btrXx97YolgEKt1u1z9KoSL876QLmKMcLmCjXvmypa5iXJkOBtKy9KlmD/MMcfAetOnxaCSSAQtHiEYBI0GjUjKVfLyrj7u+8sBEhmcbHV/KOrbowauUJueTnJ58879IH605YtBHl5cbW8vF7NIK0JN1mjYvfNGm7cYXs57dzEUGRNpcPxLxYX89SPP5IQGsqMvn1FoVqBQNAiEZ98gkbBWiRJLUl2c5I8iW0XLtj1gQKDoBv73/+aXtd1qc4a9gw8f7zNB4BhO80TwCW1xNDZQ0kdUgRnzjg8x9nCQhZX1dF7JjmZWzt04JmBA4UbuEAgaFG4LJjKysq4du0abdu2NWv/7bff6NGjh9smJmi+2FrKcocbd0NxtqDA5WPqulRnDUcGnj/e5sO28V58UdqT8DwITwgncUYiGm8Nq7dscfl8MrAhI4MNGRn1IgAFAoHAU3Hp6+GqVavo1KkTEydOpHfv3uzbt8/03v333+/2yQmaH/YiIk2Jy6WlLh+jVP2buW2b24wvnbE3kDUq1Pd24NYPbmXIrCFovA3fk7qEh9fp3PXpfC4QCASehkuCad68eaSmppKWlsa///1vHnnkEZYvXw6A2GwncAZHEZGmgr9aXWtPjsziYubv3euWedTFIbyuhp41a/YJBAJBc8alz/zKykqTZ9GAAQPYuXMnH3/8MX//+9+R3OikLGi+uNvwsbGICQqiLhLhld273RKZqYtDuLdGw+wBA+p0fleLAgsEAkFTxSXBFBkZya+//mp6HR4eztatWzl27JhZu0BgC2cjIp6MCgjz9a3zOO6IzLhag68mbycl8VxiYp1LxzQXISwQCAS2cEkwLVu2jMjISLM2b29vvv76a3bs2OHWiQmaJ44iIk2BZxIT3bI7zF2Rmbo6hL+dlETpzJm8l5TEk3378s7NN6NyUUA1ByEsEAgE9nBpl1ysncKfN954Y50nI2g61NaN2l7NtKbCgexsnneTkaO7IjPO1uCzhbdGw6zERNPry6WlTtXekzAIM2eKAjc2Wp2OJWlppOfnC08pgUDgMm4tjXLt2jVCQ0NRNWNvFlEaxbYbtytbzK2N0dTwVasp1+vrNMb2u+922dXbXTgSvXOSk1mQmmrT7sEYg3KnTUJ9Ye1a1JLE7AEDRHFhgaCFUNfnd50F09GjR1m/fj3r169n3759hIWFceuttzJ58mTGjx9PQDML1bd0wWTLQ6k2D0+tTkfsxx9zpazMrXP0FIK9vW2WZjFGZjIefbRRzB+dFb3GqMyWs2fZnZVFQUWF6b12QUEsHDnS1L+2Ucf6Zk5yst1o2XOJiUI0CQQtgEYRTCdOnOCTTz5h/fr15OTkMGbMGCZPnsytt97KmTNn+O6771i/fj0nT54kKSmJ22+/nccff9zlyXkiLVkw6WWZ+E8+sRkVclUEJJ8/z8iVK908S8/hucRE3q16UFf/I6tLZEan1ZGyJIVr6dfMTChdobai154gqo8ixO5Aq9Phv2iRXVNUtSRROnOmWJ4TCJo5jSKY/v3vf7Nv3z4mT57MLbfcgre39WrnZ8+eZd26dWzYsIGtW7e6PDlPpCULJmcFjrPLTP85epTff/+9O6bmcRjF44KkJJ7evt1MSIR4e/Px2LHc07WrS2NunbOVPQv2oOiv/8kay5yMeXuMU2O4W/SCe6OO7mZhSgpPJyc77PdeUpJZDpenopf17Dq1i6z8LKJDoxneaThqlbqxpyUQNAnq+vyuVbz84Ycf5qOPPmLChAk2xRJAfHw8M2fObDZiqaXjbIKyM/1WnzzJrG3b6jolj8XoT9TKz49pXbua/aEVaLXct3Ejc5x4kBvZOmcru9/ZbSaWABS9wu53drN1jnN/Y46MQ131VbLn3O4Jxpbp+flu7deYrD64mvgX4hn57kh+9+nvGPnuSOJfiGf1wdWNPTWBoEVQ5wSDM2fOsGbNGjZu3MjFixfdMSeBh1IXV+nqGCMSV8vL3TEtj+YfBw7wbkqKhcmlXlF4JyXFKdGk0+rYs2CP3T57FuxBp9U5HMudohfcL8DcTUJoqFv7NRarD65m6tKpZOaZ38eLeReZunSqEE0CQQNQa8Gk1+t5+OGH6dSpE3fddReTJk0iLi6O0aNHCxPLZkpdXKWNNJdacs7yfUaG3fffTUlhxpYtLExJQauzLnhSlqRYRJZqougVUpY4tgFwl+g14m4B5m6cKf+iliRm9O3bMBOqBXpZz8wVM1Gs/NUY22atmIVertuOTYFAYJ9aC6bXX3+d9evX8/HHH3PixAnS0tL49NNPKSgoYPDgwXz33XfunKfAA6irqzS4p5bc8wMHNhnzS0cLUQqw9NdfeTo5Gf9Fi6xGnK6lX3PqXM70GxYT45SAGBYT49Q5T+XlOdWvsYwtnSn/MnvAAI9O+N51apdFZKk6CgoX8i6w69SuBpyVQNDyqLVg+uKLL3jvvfeYPn06nTp1onfv3jz88MMcOHCA1157jXvuuYfTp0+7c64CD6CurtLuiDS8c+AA0QEBzS5KZWuZLjwh3Knjnem3+9IluzvGjPPYfemSw7H0ssyi1FSH/Rrb2NJW+Re1JDUJS4Gs/Cy39hMIBLWj1l+rLly4wPDhw62+9+yzz3L8+HFee+01vvjii1pPTuCZ1MVVOtLfv87nl4EDOTl1HsdTWZCayrybbjJFPRJnJLLl2S12l+UktUTiDMe7vFxdQistLeeDl9ZzLT2P8IQwnpp3O/7+hjp6yefPc62aL5MthkVHN7of09tJScy76aYm6fQdHRrt1n4CgaB21PpTLDw8nDw74fhHH32Un376qbbDA/Dhhx8SHx+Pr68vgwcPZv/+/Tb7JiUlIUmSxb+JEyea+jz00EMW748fP75Oc2ypqFUqkuLiuLdbN5Li4px/ILrPWL7ZolcUlqSlmV5rvDUMnT3U7jFDZw91yo/JlRymv0z7jLcC36L8vWP4r8+m/L1jvBX4Fo9NXkzy+fNsu3DBqbE2nT3baLvkqmMs//LB6NHMSkxsEmIJYHin4cSGxSLZWISWkGgX1o7hnax/gRUIBO6h1p8YSUlJfPXVV/Tv39/q+1FRUVy5cqXWE/vmm2+YPXs2H330EYMHD2bhwoWMGzeOEydOWBQABli9ejXaaq7Kubm59OnTh//7v/8z6zd+/Hj+/e9/m177+PjUeo4C59DqdCw+dIhdmZlcbaau3u6m5jZ3o8+SPR8mZ5y2jYn7F4uLrS5pGn2YtszZivc3lnkzkgJt1ucyv2AZ++4MtBzACoVaLbsyMxutBExTR61Ss2jaIqYunYqEZJb8bRRRC6ctFH5MAkE9U2vB9PzzzzN48GAGDBjAfffdZ/F+SkoK0dG1DxEvWLCARx99lIcffhiAjz76iI0bN/Kvf/2LF154waJ/eLh5/saKFSvw9/e3EEw+Pj60adOm1vMSuMac5GT+YWVbvcA+mUVF/OfoUdoGBpqEz5i3xzBy3kirTt/2nLZvu+EGs6WofyQlMW3DBovixxKg0snMOR3J1W9+NbVRo48CDNupY9v4CtA4F1lsrF1yzYUp/aew6vFVzFwx0ywBPDYsloXTFjKl/5RGnJ1A0DKotWDq27cvH330EQ8++CArV67kiSeeoE+fPvj6+rJjxw6efvpp7r333lqNrdVqSU1NZe7cuaY2lUrF6NGj2bPHvh+Nkc8++4xp06ZZ1LJLTk4mMjKSsLAwRo0axbx584iIiLA5TkVFBRXV8jQKCwtdvJqWi6MaXgLbrE1PZ216OmBeYkTjrWHIrCFmfW05bV8sLuau9etRYb5bTy1J3J6QQGpOjpnAumOLQp+fysiVf7W7A1HCEGkatFvH3pttG9dWJ9LPz6l+AttM6T+FyX0nC6dvgaCRqNMi/sMPP0yHDh2YNWsW48ePR6rahaIoCuPHj+fvf/97rca9evUqer2eqKgos/aoqCiOHz/u8Pj9+/dz5MgRPvvsM7P28ePHM2XKFDp06EB6ejovvvgiEyZMYM+ePajV1j903njjDV599dVaXUdLRqvT8Q8hltxCZpXw+a+VXYjOOG1bM81cl57OMwMGcFtCAlklJZQuOkrm1iMuzSss14V8NAdWBgLnUKvUJHVJauxpCAQtkjpnPSYlJZGWlkZaWhqHDh2isrKSfv36MXDgQHfMr1Z89tln9OrVi0GDBpm1T5s2zfT/vXr1onfv3iQkJJCcnMwtt9xiday5c+cye/Zs0+vCwkLatWtXPxNvRixJSxPLcG7mj1u2MLljR7O8pLr4Wi08eJDXhw9HJcPrn37r8vF5Ec6LoMulpRZtzuRcCQQCgadQK8GUnZ1NWFiYWcJ037596WvDLffMmTPccMMNTo/fqlUr1Go1OTW2jufk5DjMPyopKWHFihVORbduuOEGWrVqxenTp20KJh8fH5EYXguaQm2upkZueTnJFy5wS/v2pra65AYZd+MN+Vnn0Em8OgqgSLB/mPMfHzV359nLuWqsQr0CgUBgj1p9nVu1ahXh4eHceeed/Pvf/7a6G27fvn28+OKL9OjRgz59+rg0vre3NwMGDDCzJZBlmZ9++omhQ+1vr/7222+pqKjg97//vcPzZGZmkpubW6fkdIF1PL02V1Pls8OHzbbo19VBOz0/32kncbi+zLf7Zg2ykwnfAV5eZsaVxpyrmpGxi8XFTF2/ntUnT9odr7i8nDvXrKH3559z55o1FLeAmoSuotVpWbh1IU8tf4qFWxei1WkdH+QAvawn+UQyX+/7muQTyaIUi6DFISlK7YxxTp8+zfr161m3bh179+5l4MCB3HrrrWRkZLBhwwYAJk6cyOTJkxkzZgy+vr4ujf/NN9/w4IMP8vHHHzNo0CAWLlzIypUrOX78OFFRUTzwwAP/3955xzV1vX/8c5MQ9pYpIoh7ooio1YrVClarVv1Zra3W77d2WFuRKnYvbbXYWrWurm+1w1oHdVYUB05UwC04iggoQ2WFHZJ7fn+EBEJykxsIJMB5v168JOeee+65xyT34TnP83nQvn17LF++XO284cOHo3379ti2bZtae2lpKT777DNMmTIFnp6eSEtLQ1RUFEpKSnDt2jXeXiSJRAJHR0cUFxfDwcHBoHtqS0hlMlivXk235ZoAG6EQ07p3h5VQiJzSUhzJykJZdXWDxvo2NBSDT8twaOEhXv1ZRmEsHRnP3+sa4OiIf+fOBaDYhvP74QfObUSlrEH63Llat+cG/fabVtHSYA8PXHjpJd5zas1E7YzCqsOrICe1Bo2QESJyTCSip0Y3aMyYizFaM/TWTF9DM/QoLYbGPr8bHMPUuXNnREZGIjIyEvn5+di/fz/++ecf+Pn5YdeuXRgyZIgqCLwhPP/883j06BE+/vhj5ObmIjAwELGxsapA8MzMTAjqfaHeunULp0+fxuHDhzXGEwqFuHr1KrZs2YKioiJ4e3tjzJgxWLp0Kd1yawLEIhEWBgXhGx6lMyiGUS6XY/ONG40eR8gweK1vXyQ43QfeAWfhO1Lzc3icCBeGWfD2LCnxd3RU/a4v5ooAyCop0arbxGUsAQrl90G//dbmjaaonVFYeWilRrucyFXthhpNMRdjMHXjVI3ivw8KH2DqxqnY+cZOajRR2gQN9jC1VaiHiT/xmZkYuX27qafRZrGzsECpDs/TxDrSAqP3V+GJEzIAmtpLBMCZEYZ5leryz5QpGOvvDwD4MzUVLxw4oPecrePGYUaPHqrXpZWVsF+3Tu95JfPnw85Ab3ZrQSqTwmaejZpnqT5CRojyDeUQi/jJQchZOfze9eMs/suAgY+zD9JXpFN5A4rZ09jnN01JoRgVOcsiPjMTf6am4mhmpqmn06KwMFKGGAPg8JQpKHrrLc6isxMDArA3LU3l7Tky3hJnRohA6ltLAqZRxpKVUIgxdYLUDSnNUpeXDh7kdR7ffq2RDcc36DSWAIWnacPxDbzHPHXnFKexBAAEBFmFWTh15xTvMSmUlkrLKKZEaRFoy3yi6IcB8NvYsUZ72BMAN/Lz8bS/v9ais6/17Yuu//ufhnbTkfGWOBZugUFnZXDOJyh0ZdDuhS44cj+jwXN5q39/tVgkvqVZ6gaJA0BacTGv6/Ht1xpJe5Rm1H4AkFOUY9R+FEpLhhpMFKPApTZN0c/b/fvjTQ7xyYZSV9ZBWXRWSXxmJqdRy4oEaurdgkYYSwCwMikJg729VVIBQoEAa556ClP37tVamgUAVo8cqRHwHeDoiGuPH+u9XkCdeKm2RoBbgFH7AYCXE78MYr79KJSWDI1hMhAaw6SJvswnSvMzskMHHHv+eQCKjMW6Hqb04mKsvXSJ91iOlpaQVFVxGnT1DZ/62FlYoOitt9SMIG3eyA729lg9cqRWHabmjGGqv17zAgMhFpn/35ZNGcP0oPCBRtA3UBvDdGvZLXx/4nukPUpDgFsA5o2cx/saFEpzYbIsOW3cvn0bnTp1gqgFfLlQjEdj1KYpTcPJ+/chlcnw4enTWJWcDHkj/i4a6uWF2Hv3tHqECHQbSwBQWl2NoxkZGFMT+A0Ak7t2xcTOnXkrfdtZWSHYw4MzSw5QSAs01liKio/XWK9FJ04gMigI0aGhjRq7qRGLxIgcE6k1S05J5JhIgwwZoUCINdPXYOrGqWDAqBlNTI1PcEDHAbCfb69mqC3asahRMgYUijli1KDvHj164O7du8YcktICoJXozQ85IQjftQsrk5IaZSwBwKiOHbFzwgS0t7NTa/ext8eT7dvzGuO3lBSNNqFAgFBfX8zo0QOhvr56y6JceOklBNerL6nEGDpMymLR9ddLTghWJiUhKj6+UeM3B9FTo7E4bDGEjHrGmpARYnHY4gYZMJMHTMbON3aivbP6/7WPsw8mBE7Anst7NLxaShmDqJ1Rht+EAVAxTUpzYtQtOYFAgJs3b6JrKy5t0Ba35LTV/AKgassrK8PCFvAwaWvo2yrjy77nnsP4gACt74Ope/di97//6h1jUufO+HvSJCPMRrE999LBg0grLkaAoyN+GzvWKNtwNmvW6DQuhQyD8gULWsz23IbjG4y6RSZn5Th15xRyinLg5eSFEP8QDc9SfQzdAjQEKqZJMRSz2pKjtD60xZq41jyc8mlJCrPGWH8Jbbt5E+MDAlQeoboMa9+el8E0jKcnig92Vlb4+7nnjDYeoCgWrc8Tp6y9VzeA3lwRi8SIeDrCqGMKBUKEdgtVvV4dt5q3jIGx50LFNCmmgOowUTjhqvmVX1lJjaU2RIaOVP23+vfX+yUiqOmnDalMhtVJSXjryBGsTkqCVCZr+EQbAd9i0bSodC1NIWPABzkrx4JtC7QGoSvbIrZF0O05itGhBhNFK3KWxQIjp7pTmg++sUV86KgjVV8sEuEdPR6XdwYO1LqNFRUfD5s1a7AwPh7rLl/GwprXpogV4lssmhaVrqUpZAz4QMU0KaaCGkwUrdDMt5aLiGFgLzZezMiM7t0BqKu4x2dmQs4qis9Fh4ZyKoovHjhQa3aZuQVYzwsM1Jh/fYQMg3mBgc0zoRbAvJHzNILL6yNkhJg3cp5Rr0vFNCmmgsYwUbRCM99aLjJCcCA93WjjpebnIzkvD2suXkRBna1YHzs7rHnqKUzu2lWrorg2/SI5y+JoRga+TkrSec1VyclYNmxYswVYi0UiRAYFYaWOeUUGBbWIgO/moilkDPhAxTQppoJ++ila4Vvzi9L6+ejMGVTKNeNBHpSWYurevdg5YQImd+2qoSheH0NK55giwFrpCfs6KUlDb2oRh6esraOUKVh1eJVaALiQETaZDtPwLsPh4+yjV0xzeJfhRr82pW1jVINpyZIlcHV1NeaQFBOhr+YXpe2gzVgCFFl4DICI48cxsXNnEBmLpA1JKEgrgEuACwbOGwiRWPEV05DSOaYKsGYYBnXVVhg9W3Vtneip0Vg2aZnRZQy44COmuXr6aggFurcLKRRDoaVRDKQt6TApH3KA8VLUKa2Tn/71x4OfboDI6zy8hAyGRA7BUytGNah0zrehoc3qYVLGVXHBFY9FMQ3adJg6OHfA6umrqaQARSuNfX5Tg8lA2pLBBFAdppaGQMZi0FkZnPMJCl0ZXBgqAitq2tyO0fur8MQJGbj8MD6v9cYrnQ2LqWpukcjWJlzZVqgvpjm8y3DqWaJwQoUrKU0KV80vAFhw9CjWX7li4hlSlIzeX4WhJ2UQ1Hnmj9lfjbNPinBkvGWTXFMgYzH0pG7tpPs/XofgC2uDDLfmDrBubcKVbYX6YpoUSlNCDSaKXpQKz8rSGNtv3YKXrS0Ije0wG5RenvowBKr2pjCaBp1VN9C0wir6nXuSX0yLnYUFlj/5JACF52ftxYvY/e+/YABM7NwZbw8YYHRjigpXtnyaohwMhVIXo37rFBQUwMnJCQI9RTQp5ou2emFCgQA7b93CvCNH8KiiQtXXRkhd3+ZAXS9PfRNWWU9u6EkZjoVbGH17zjmf344+334AUFpdjVP37+Ofu3c1MtZOZ2cj6uRJo2etUeHKlk3UziiNTL1FOxY1WaYepW3S6G/PlJQUrFixAkOHDoWbmxvc3d0xa9Ys7Nq1C2WN1PJZv349/Pz8YGVlhZCQEFy4cIGz7+bNm8EwjNqPVb2CnIQQfPzxx/Dy8oK1tTVGjx6NO3fuNGqOrYmY27fh98MPGLl9O144cAAjt2+H3w8/YNLff+P/9u1TM5YAoJwje4rSvCi9PFz+PgaAgCj6GZtCV35eRr79lHyTmIiV9YwlJQRokLilrjIs8wIDIaDClS2SqJ1RWHlopUZdOzmRY+WhlYjaGWWimZkfhBA8Lq7A/UeleFxcARrCbBgNMphu3bqFd955B126dMHgwYORmJiI119/HXl5efjnn3/QsWNHfP7552jXrh3Gjh2LjRs3GnyNv/76C5GRkfjkk09w8eJF9OvXD2FhYXj48CHnOQ4ODsjJyVH9ZGRkqB2Pjo7G2rVrsWnTJpw/fx62trYICwtDJQ1e5qwbd7+0FHvSjFsLimJcmsLLw5cLQ0VgGe4sSgKAZRT9tCGQsRh8Uoqxf1dh8EkpBDKFevh+HsKbq5KTVUYPlwq5En1lWD48fVrvw4MKV5ofUpkUqw6v0tln1eFVkMqkzTQj8yU7vwyHk7Jw5noukm8/wpnruTiclIXsfCpSzJcGZcn98ssvOH/+PCZOnIhRo0ZBzFGG4d69e9izZw/279+PuLg4g64REhKC4OBgrFu3DgDAsiw6dOiAt956C++++65G/82bNyMiIgJFHDEGhBB4e3vjnXfewaJFiwAAxcXF8PDwwObNmzF9+nRe82qNWXJylm1Q2jfFPBh8UorwfdV6+8U+a6GKIzJmNl3d+Km6PhrlF8uZEdqDzrUFqbMMDApS/zY0FL4ODnj76BE8eHQNkEkAkQPau/XB2lGjMblrV71yAcEeHkjMy+M8ToUrzZfVcauxcPtCvf2+nfYtIp6OaPoJmSnZ+WVIvMntbAju7g5v19YvVmySLLk5c+Zgzpw5evv5+flhwYIFWLBggUHjS6VSJCcn47333lO1CQQCjB49GgkJCZznlZaWomPHjmBZFgMGDMCXX36JXr16AQDS09ORm5uL0aNHq/o7OjoiJCQECQkJnAZTVVUVqqqqVK8lEolB99ISoHXjzBN9Ro3q+CM5WCge7No2lQgAUsfLY+xsOuU5Q0/KwNQZk+gwfowVpH743j0cvLYPeLgHkBWr2h/kOGJK7nlsm/EeViUn6xxDl7GkZNmwYXr7UJqftEf8vN98+7VGCCG4djdfZ5/rd/Ph5WJDRVr1YLDBVFFRgYKCArSvVw39xo0bKuOksTx+/BhyuRweHh5q7R4eHrh586bWc7p164b//e9/6Nu3L4qLi/H1119j6NChuHHjBnx8fJCbm6sao/6YymPaWL58OT777LNG3pF5Q+vGmR/6jBptxwlq1bfrtgEKw4UVCZosm+7IeEscC7fg5bUSyFitHinlawLFXPgEqR9N+QfI/lXzgKwYyP4Vs/4SQG7buO8lAlA5ATMlwC3AqP1aI/mSSlRKdcebVkjlyJdUop2jdTPNqmVikA9+586d6NKlC8aNG4e+ffvi/PnzqmMvvfSS0SdnCEOGDMGsWbMQGBiIESNGICYmBm5ubvj+++8bNe57772H4uJi1U9WVpaRZmw+0Lpx5oVKCLLeZrnSqHllTbnW49ogTO2WmL5sOkDhJVLGERkKKxLg3JNiHHzOEueeFHMaO4NOVysMI4ZFulc6rnW6hnSvdLAMq5oLU9NP982xkObE6Owizd0NkIbdT12onIB5Mm/kPAgZ3dm6QkaIeSPnNdOMzA99xpKh/doyBnmYli1bhuTkZHh4eCA5ORmzZ8/G+++/jxdeeMGo0fbt2rWDUChEXj1XeV5eHjw9PXmNYWFhgf79++Pff/8FANV5eXl58PKqrWKdl5eHQB2ZL5aWlrC0bBrRP3OB1o0zH/hIBLS/T3QeZwEkDhai0E2g5uXRp5nEQGGUGaKZ1BB63JAjxS8FsYNjIbGr3eJ2KHVA+Llw9LzXU9XvXCj3OB7IRV6dbTityIqAinTApnEeBionYJ6IRWJEjonEykMrOftEjols03pMVmJ+8i98+7VlDPIwVVdXq7a0goKCcPLkSXz//ff4/PPPjbr3KRaLERQUhKNHj6raWJbF0aNHMWTIEF5jyOVyXLt2TWUc+fv7w9PTU21MiUSC8+fP8x6ztSIUCLDmqacAcKemU5oHPhIBXLFKyuMCAIVuAg0vjymz6epyzy0F20dth8RWPR5QYivB9lHbkeKXAgBob2ev8z7zSvTHHgFQBII3AionYN5ET43G4rDFGp4mISPE4rDFbV6HydXBSq8xZC0WwtXBSmcfioEGk7u7O65evap67eLigri4OKSmpqq1G4PIyEj8+OOP2LJlC1JTU/HGG2+grKxMFWw+a9YstaDwzz//HIcPH8bdu3dx8eJFvPjii8jIyMArr7wCQFFxPCIiAsuWLcPevXtx7do1zJo1C97e3pg0aZJR594Smdy1K3ZOmID2dnZq7UIaBNisGMtY0TZOU2kmGQRhcab3QcXvHPuCsYNjwTIs5E+4ojIiAiuffBJPeHtjmLc3RtSU5SEAIOKZ5aKnX3C9uMb6mLOcgFQmxeq41Xhr61tYHbe6zabPR0+NRvmGcnw77VvMHzkf3077FuUbytu8sQQonn19Ornq7NO7kysN+OaBQd8Cv/32G0T1vjjEYjH+/PNPzJ8/36gTe/755/Ho0SN8/PHHyM3NRWBgIGJjY1UerszMTDVF8cLCQsydOxe5ublwdnZGUFAQzp49i549e6r6REVFoaysDK+++iqKioowbNgwxMbGaghctlXq143LKyvDQgPFASmNw1jGirZxLgwVYcz+ajAcHqz62XRNQkU6pEIdHh8GkNhJcM8zA7/72eL63r3Y+swzWDRokKpArgprf0DkqJYdpxUZd1JDZFAQvhk5ElHx8ViVnKxWT07IMIgMCjJbOQGqbq2OWCRu09IBuvB2tUVwd3dcu5uvFqtkLRaidyfXNiEpYAwapMPUlmmNOkxc/JmaihcOHDD1NFoFfHWPBDIWH75fodOoUaLL6Fn2pfZitw3VTDL0PjiRXAJyturt1jvn/3A9dJDqdbCHB17o0UPTgJdcAXJ+1z2YyAno9B7AaM7z29BQVfabVCbDhsuXkVZUhAAnJ8wLDGxSzxJXGSI+KNWtuaBbURRtEEJUWXNWNdtwbcmzZBIdprrcvXsXV65cgVgsRmBgoIbcAKVlImdZ5FG5AaNgiO4RKxLg7JMiPHFCpiERUB99EgK6ztN2VJ+xZBT9JqGd/j4Argc7q71OzMtDhjYNNBGP8XQEftfNfhOLRHqlA1g5i8xTmSjJKYG9lz18h/tCINRcTX3GV8zt23jr6FFk1/mMedva4rtRozC5a1edc+Crbr1s0jK9wc5874fSOmAYhkoHNIIGG0xyuRyvvPIKfv31V1WGHMMwGDlyJFatWoW+ffsabZKU5iXm9m0sOHaMilkaAUN0jxiWoGM6i1wPbjNJmQlHal7wFYrUNRc+Luam0m8yhIf1ahkC4B/QzdHPkOy31JhUxC6IheR+ncw+HweErwlHj8k9VG3atvcWnTih2t6LuX0bU/bu1Rg/u6wMU/buxa4JE3QaTRuOb9Com1YfOZFjw/ENOreo+N4PhUJR0GCD6csvv8TevXvx/fffY8SIEaioqEBycjI2bNiAkJAQbN++Hc8++6wx50ppBpQ15eg+bePhIxEw9KRCoLFbKovwPVI4FutfeWWWXOwzQkAg4LU9Zshc6o/RmHM1kJXovT+D+jUi8NuQ7LfUmFRsn7odLFhkeGWg1LoUdhV26JjdEdunbse0ndPQY3IPzjIsckKwMikJLCFYf/myzmvNPHAApZ07c27PGUPdWnk/9T/okgcStfuhUCi1NNhg2rJlC7799lvMmjVL1da3b1/MmTMHX3/9NZ5//nlcvXoVnTt3NspEKU2PnGWx4NgxaiwZCb66R8/ukiIwyXDROOdCBgef46cv0xgNJqPqN8l5ei359uMT+C1yUvSrR2RQEAAWq+NWI+1RGgLcAjBv5DyNbSxWziJ2QSxSOnJrR+2ZfwC+Y/31lmH5Rs9xAKiUyxF37x7CO3XSeryx6tbK+9H6Qa/Z542NiEW3id3o9hyFUocGfxqysrIwfPhwrccWLVqEF154AUuXLm3wxCjND60pZ1z4SgT0vKowlgwNvTQko64xGkxG1W8S8szG4duPEQDuE3V3cZ+gFvAtZBgsHDAAF67+CMs3rLBw+0KsO74OC7cvhM08G0TtjFI7P/NUJs6JzunUjrpkmYiB76yGPP8EkPc3UHASYDW3MPkSfe4c57HGqltnnspU24bTgACSLAkyT2XymiuF0lZosIfJxcUFhYWF8PfX/MsNAObOnYspU6Y0eGKU5ofWlDMufA0aSwOlc/im/9fNaHMo4lceRNucjarfZOHEayze/QDAvg/gPUujAK9A5IQRvaegu2c35FQCnm590M3FFVklJVgVMxuo1CxzJCdyVfaZMsusKLsIsYNjFR049iR3D98NqXQH8KiO0fhoP+D8JOA+nv+91JD86BHnscaqW5fk8Nvu5NuPQmkrNNhgCg0Nxe+//44BAwZoPe7h4YFHOj70FPOD1pQzDipD5ZEcLLiVuZXB2w1x897qIdAZL8RVnBe65sJhhPHVbzo3GArPSnU+YOEKOA0FBPXGa8gWGisDis7qHte+D2DXS5ENJ5Ogg7gSD7KP4fjln3Fced8WTujW7WXczErWaizVpW6W2U3hTbVtOA0YQKrV6iVA4QnFrwYaTSI98gJKY66+DpOQEerVYbL3suc1B779KJS2QoMNpiVLliAkJARBQUGYOXOmxvGkpCS1mm0U84fWlGs8XIYKlwRAvivglm/4dbqnsOhxTYbUPpofYa6MtrrXNkSOQJfUgfLcLc8dAdLPQC0wRpuHRbmFlv0r983V3UJ7uB8oPKl/3JqxhbadMcDmIRIvahoMpLoIN6+v5r5uHepmmck7NrIoaeFJoF24ppGng6He3nr7RE+NxrJJy7Dh+AadMVj18R3uCwcfB0geSLTHMTGKbDnf4b6850uhtAUaHMMUGBiITZs2Yfbs2Zg4cSIOHz6MvLw8FBcXY+/evVi4cCGmTZtmzLlSmhCliF6gmxs1lhqI0lBheC4gg1pjiesUjucZAGD8ziowrHoPfRltWq/B6NdgOjLeEmdGiEDqDUIYYPPkI8hwOa1ltjUelof71ZuVW2giR/V2kZOi3b6P4vXD/TUeGo5xMzYBObuA+78A2TtgkfMrXm53E0lXvuO8D0P4NUFh1LV3bqy2HFF4yAC8xTMr789x47S2y1kW8ZmZ+DM1FfGZmRAKRIh4OgLfvfAdIp6O4FVkViAUIHxNuOIFx5skfHU4DfimUOrRaKXv+Ph4RERE4OrVqyrFUEIIwsPDERMT0+rKjrRGpW+qu9R4+Ch0EwC5Xgy8cmp0y+odr9/Gh9/+YwG3R1BJC4AlCD+gP9g4tacAEieBwWrd9ZW+zw0GkP4huE0+AGCALl9qelgIq9pCg8hBsQ2n9CyxMuDO+3rGbXoWhy3G8snLYfe2Kyqr9JRg0YXTE1g8bhmiQ0Mx6LffkJjHXTg42MMDF156SaNd2+fUx84Oa556Sq/YpTa06jB1cED4aqrD1BjkrByn7pxCTlEOvJy8MLzLcAgFuoP0Kc1DY5/fRiuNcvnyZVy6dAnV1dXo378/goODjTGs2dHaDCaqu2QcBp+UInxftd5+umKaGkL9LTIW/NzG54eKcPA5IwhNFpwEHu3T38/tWcDlSeOP28QIGSHenvYPvj20DCg61eBxPh//JZ5OH4mCtAK4BLjgbcdbSMzXjPHUZSxp+5wq/+936hG75IIqfRuXmIsxWLBtAe4X3le1+Tj7YM30NZg8YLIJZ0YBTFQaRVng1tKy9gs3MDAQgRzu5rt376ITh6YIxXRIZTK8HhdHjSUjwDf1vqkfRXwNsUJXhl9dOK6Aa2V7cSK/C1ZrCdTSFcwtNY+EETmRY/WxdYB9r4YbTAQomybBIekhVdN4IYNP3g7GT8MrkVZcjABHR/w2dizstHjkdemjKQ3miOPHMVGH2CUXAqEAfqF+Bp1D0U7MxRhM2aiZGX6/8D6mbJyCXW/sokZTC6dBBtPOnTuxZMkSjBkzBhMmTMD48ePh5uam1uf8+fPYs2cP9uzZg8zMTJSU0BRVcyLm9m28dvgwHldWmnoqrQJDNJGMCZfytrZjQG1Gm30RwYfvV+iuC8cVcG3ZHqh6AIO2yyxc1V/rCuYmLFDMrUPU3JDqfIUxp7a6BsAAl7tcwpAbQ2rHlBMkfXsB80RD8XT0czpP16ePRgBklZTg1P37CPU1PFBbJpUhaUOSyvs1cN5AiMT8Hw10C0qxBq/++qrOPq/+9iomBk5sc2vTmmiQwTR//nyEh4dj79692Lx5M15//XUEBwfjmWeeQXp6OvbvVwR5jhs3DitWrMDTTz9t1ElTGsfOW7fwf/tMv93RmuCVeo+m9zABtdfnymjLbs9g6Ck9deEGxdWmxKtBgKr7Wpu53VtMjcFRgyqYW8sgWttNjIUrUJmBxsRTFToUam0/u/Is7hy8A5fOLpj02yRY2Wl6mPjqozVERy0uKg4JqxJA5LX3dnjRYQyJHIKno/V/b9MtKAXxt+KRX6Y73TW/NB/xt+IxqseoZpoVxdg0+Pu7c+fOiIyMxIkTJ5CdnY25c+fiypUrcHFxwa5du5CdnY2ffvoJzz77bKsL/G7J7Lh1C9P379ffkWIQrEiA7PY1SQ/1jqkMFW+AZRofxtzY89vf1ww6r/t60OnKGu+PARPQ5nxRWonOT9Zu4z2ON0+jSBfVRfyL/HLgLHHmPPbo+iPc2n0LX9l/hR8H/ahxnK8+mqE6anFRcTj7TQJs+7rDabQf7Pp7AAIGRE5wduVZxEXF6Tw/5mIMpm6cqmYsAcCDwgeYunEqYi7GGDSflkz8rXij9qOYJw3WYaqLq6srZs+ejdmzZxtjOEoTEXP7NqZRz1KTIJCx8H7AbYgQAN45QMIwEYae0tQzMgS+53HNQ9f5DIDk7onQaZZxDcBxQZdHLAqgZQuupVB0CmAHN+xcAjCEQXAqvySY7MRs/DjoR8y9MFfVpqaPpiWzkGEE8LG3x3AfH97TkkllSEm8j547J0PsXmtoSR+W4cHqRBSfzETCqgSMXDZS6/acnJVjwbYFIFr+PwkIGDCI2BbRdrag+L6tW+DbvzkhhCBfUolKqRxWYiFcHaxU2ffmgFEMJor5otRXelBaioXHj+s/oQ3BK+iZJ3wL1PpkyZEeIIBfGmu0TDlD0HZNmUCGxB6JKHQohLPEGfmODVDS1EGB8BSgfUeq5SBpQExVzfth0PVBELH8v2qzE7NRWVqp2p6Tsyye7tgRv5zbplH+BSJHEPeJWD3hAwgFAkhlMmy4fBlpRUUIcHLCvMBAiEWa1z795zV0XDpC4wFu0c4Gfl+MwL0PTqD4ZCaSNiRhcISmsXjqzikNz5L6rRNkFWZhwZ8LwDAMb1HNlkpo91As+2cZr34U7WTnl+Ha3XxUSmuFYq3EQvTp5ApvV/OoQkENplYM1VfiRpsitzLo+Vi4hcGGFN8suY73FPtU2tS/G4K2OCVDxjwcfBgJfRJA6i4Ev7Jz/FC6tYxxsy2Nmvs93+c8hESIMYljNLrUN1aDU4MhYkX4a9oOzP7nJUTFx2NVcjLkkqva1dFlxUD2b0DpRETFZyv61lGKWXTiBCKDghAdGqpqI4Sg2NtW4f0SqP+nMAIGhCVovyAYxaezUJBWoPXWcopyeC3B+vj1tXPZsUhv2ZaWSmi3ULjauuqMY3K2dsblrMvYfWl3qzcgDSU7vwyJNx9qtFdK5Ui8+RDB3d3Nwmgymg5TW6Gl6DBRfSVu6pYO0RYUXb+dZaCePVYHpZeq+zUZ/O6ZfrX56jARAHHBh3G2r0KB2iCrqy0aP42h5m0x9OpQNaNJm7HKsAyGXBuCJ6+OwS+r3JBXXq7IGrz7JWf9PQYM7GzaodQzEiEJrFZDf/HAgSqj6XFxBc5cz9U77X/fOoQnZgVq9TDF34rHyK9H8l0BNRaHLW6VRhOXrIASASMAS2r/GuFT968tQAjB4aQsNc9SfazFQjw9sEOjt+dMosNEMW906ba0dfSVDtEaz1w3e6yO0cRVN84UtoTyukpjqVRcii3jtqDUphR25XaYfWA27KR2KmePXCDTbizVf82VamfEGxUJRBjb/UV42nVEbmkGDt78HTJWv1o533kIGAF6egTD2dodhRUPkZKXqPbganJq3lhn+5yF1EIK12JXSGwlSOiToNGVMARn+56FTADkldfIDVSk6yxWTEBQUv4Is767iU45tUWLx+yrxtnhAhyZYI1VyclYNmwYxCKRzgdTXSzcbDBw3kCtx4Z3GQ4fZx+d23JcfHPoG4zPHI+h84caJF+gDXOSNJg8YDJ2vbELb//5Nh4UPVC124ntUCot1XjPyYkcKw+tBIA2bTQpY5Z0USGVI19SiXaO1s00K+2YtYdp/fr1WLlyJXJzc9GvXz989913GDRokNa+P/74I3799Vdcv34dABAUFIQvv/xSrf/LL7+MLVu2qJ0XFhaG2NhY3nNqCR6m+MxMjNy+3dTTMAvqxynxLR1SH6V+0bIvrcGKBJxeKlNR125YOWMlymzKNAwd23JbLPpzMc6MEOGe0yn863ZIy0i6YVgGXo+9kN0u2ygaCbOClmBir1fUHnJyVo49N37Cr8lfNXr8wb5heCXkY7SzrS0E/rgsBz+d/xznMg2/fxWNNRj1iWWBAbrWlJORXAJytuodcvKxKeh7t4/GUA98GPy0wAbfhoYiYuBA3h4my9MPEL5kGOfxqJ1Rqge+oYQlhGHozaG85Qu0Ya6SBnWNOFc7Vzyz5hnICbdBIGSEKN9Q3ma35+4/KkXybf1CtUFd3eDjZteoazX2+W22Gvh//fUXIiMj8cknn+DixYvo168fwsLC8PCh5j4noKhpN2PGDBw/fhwJCQno0KEDxowZgwcPHqj1Cw8PR05Ojurnzz//bI7baVYaosfSGhm9vwofvl+B8H3VCDkrQ/i+aoxpgLEE1HhvSE1wt4w1K2MJ0GIsaaHMpgzLZ3+NI+Mt8a/PTX4DW3TAmIQwBN8YhLCEMHyw+QP8Z/9/wKDx+gizgpbgud6vQsCofw0JGAGe6/0qZgUtadT4g33DsGTkerjaeKi1u9h4YMnI9RjsG9bwwRv7H6+rPo4yQ6CmYC9E/L7Y7Su0P0za3yd4em8V0oqKAACuDlawEgu1ZrgBAGEJmPJqhEU9wXktOSvHnxca/t1Z6FDIW75AG+YsaSAUCBHaLRQzQmYgJTtFp7EEKDxNG45vaKbZmR9WYn4eQb79mhKzNZhWrVqFuXPnYs6cOejZsyc2bdoEGxsb/O9//9Pa/48//sC8efMQGBiI7t2746effgLLsjh69KhaP0tLS3h6eqp+nJ259VFaKobqsbRGlB4gpt4zobHPOed8ghd/qOBVD665Xbel4tJaY4ljm01qUYon9+ejwz1+W1Ku+cDglBD0vNcDdhV2yPLIwoUeFxRxN41YTJFAhEm9Fanz9eMSlK8n9Z4LUf2CvTwRMAK8EvJxzXiaBhkB8N9BH2kYa3ppxv9U+8eP0fuSDB2zfQGRo845OZQ6oGNuR41DyvfpkFMy+NsoDC+GYVBmVQUQgK23wUCI4v9V5snojBfRlyWnj7q6VAmrEiCT8v9DRp+kAQBEbIuAnOW39diUpD1KM2q/1ojSgNeFdY3EgKkxS4NJKpUiOTkZo0ePVrUJBAKMHj0aCQma+/7aKC8vR3V1NVxcXNTa4+Pj4e7ujm7duuGNN95Afr7uFOqqqipIJBK1H3NHqdtiLt6P5qYhcUp8KXSUwy+dX9/mXv8t47bo91wASHX5Gd3vdec1ZvscZ6x+fjW2jNuCXU/twpZxW3A8qPHyFOO6z4aAEXA+lBmGgYARYFz3hmm79fQIRjtbLw1jSYmAEcDNzhs9PQwoEt7MFvDQsw6YurUKc76XYnx8mPbr17SFnwuHgHB/nQsADEpQFIeWsyzePh2Hr67tRkGV+vfZY2kFom+fQ8TZY5Cz3EY13yw5bfNlWHVdKiInSNqQxHsIvpIGp+40vFiysQhwCzBqv9YIwzDo08lVZ5/enVzNQo/JLIO+Hz9+DLlcDg8PdVe6h4cHbt7kt5WwZMkSeHt7qxld4eHhmDx5Mvz9/ZGWlob3338fY8eORUJCAoRC7Rbu8uXL8dlnnzX8ZkyAUCDAmqeewtS9exttILRE+GgiGYoyWDrsIDFbQ1Riw8+Yl9hIEHwzGHEhcdwGVs0NX+16VeNQtUV1o+YJAIN8R+vvVNNvT8rPBo/vbO1u1H4AmtcCJoBboRuudboGuwo79L/VHTaV0xAz6hBkTG0AuJh1xKTjYeie0R3pXukotS6FXYUdOuZ21DCgJPcU530R9yMeXH0fD2TFuHCpJiDezg+Flt2QIrNXqUroqk3n5eSltV3fPQHAkGtDNHSpuOQLtMHXWGuwUWdE5o2ch0U7FumNYZo3cl4zzsr88Ha1RXB3dw0dJmuxEL2pDlPTsmLFCmzbtg3x8fFqZVmmT5+u+r1Pnz7o27cvAgICEB8fj1GjtNf3ee+99xAZGal6LZFI0KFDh6abvJGY3LUrdk6YoKHD5GZtjUcVFSacWdOhDPAOTGxYnJIu+GzBmRqRXIQqVPHq+93/fcftX655sIllYkgtpIZX+OVFQ/XK+VFUoT+IlLOfRkC3af7s+P2Z31W/O5Q6IPxcOCJ/X4Dod/MAtgQQOaDaoiPI8UtY/fxqSOwkGv173uupanMJcEHMxRh8svN1VRtLWFzPPQ/gvKLBexZgrwgc1xULObzLcNjZuKG0nN86AwrF8yHXhmjVo3IJcNFyhnb4GmsNMuqMjFgkRuSYSJ3B8ZFjIttswHddvF1t4eViQ5W+DaVdu3YQCoXIy8tTa8/Ly4Onp6fOc7/++musWLECR44cQd++fXX27dSpE9q1a4d///2X02CytLSEpaWm/k5LYHLXrpjYuTNO3b+PnLIyuFtb41hWFr48f97UUzM62lL82xpdsrrgco/LevtVWVXpNqwI0OtuL9zofIO7TyO/wy5kHkYvT+0Zr/X7NYxGGGT1m0jj4rWMgcRWgu2jtmPa0WnwfdAdmbangOoCEEaEHaM0t6eU/fvd7odnzzwLC8YC/V/vj/HvPaf7Qg/3Ana9AEagMxbyvZOnUGrZEyjnrgu4be423C+4j+1Lt8O5uFaUsz6MkOGUL9CGUtLgQeEDrXFMDBj4OPtgeJfhvMdsSpSSAasOr1LzNJlCh4mVs8g8lYmSnBLYe9nDd7gvBELzicxhGMbk0gG6MEuDSSwWIygoCEePHsWkSZMAQBXAPX/+fM7zoqOj8cUXX+DQoUMYOFD/B/D+/fvIz8+Hl5fp/xIxFspSKDllZfCytcVwHx+E+voi5vZtvBwb2ypVv+um+NelrekrehR56O+khGMbTlQtQtQfUbjZ8aZug6mRHLj5K2YNfI8zjokQApawOHBTi7o1D5ys2xmvnznUsKlxcu0M3anQ8ynT0bdO25VuV3C1y1VMtZ6K0+lnkF+qR05AVgRUpKODRyBnbTqpTIZv4jfrLKLMuITiuQFTIBaJ0PdYX5xdeZaz75DIIQbpMQkFQiz2W4wFBQtqLlbnIFHEMEV2jDQbfSZAYTQtm7QMG45vQNqjNJMofafGpCJ2QSwk9+t4In0cEL4mHD0m92i2ebRkzNJgAoDIyEjMnj0bAwcOxKBBg7B69WqUlZVhzpw5AIBZs2ahffv2WL58OQDgq6++wscff4ytW7fCz88PubmKLwY7OzvY2dmhtLQUn332GaZMmQJPT0+kpaUhKioKnTt3RlhYI9KLzQhtpVB87Owwo3t3fJ2U1CpjmXSl+GsrNtuajajg1GAcDjkMwnB4RJQ3ryMoXCaWIcs9i3c8VEORsTLsufETnuv9KgghakaTUhpuz42f+AtY1qOwQrv8SEP7mQUMwIpYg3cHiYBgR9UOZO3THiekIRxaWIrVI0dCzrL47uJFjbp06y4mg83brfuakstYm3QBA52leDzlMWyrbVG6rhSMrPb/mREyDdJhYuUs5MvlmCaahtjBsepbkWUO6J3WG59WfYriy7WxXs2tzySTyxCfkoiC0hK42NkjtGcwxCIxIp6OaJbr1yc1JhXbp27XeO9IHkiwfep2TNs5jRpNPDBr4cp169aphCsDAwOxdu1ahISEAABCQ0Ph5+eHzZs3AwD8/PyQkZGhMcYnn3yCTz/9FBUVFZg0aRIuXbqEoqIieHt7Y8yYMVi6dKlGcLkuzFW4sq2WQhkcX2WQEGWjQ2/MnMO6yp3Ub+PApcgFBQ4FzZJDq124UoY9N35ulHClSCDCXy+m6vFgyfH87z0bbJQZnSa25hkwGltY2tafJSyy2RIsSDyqVpdOyDCIDArCnexk7D6+SO/1rCwdUVlVa7R4WnvipeKXMEAyAL7DfDHorUENUvq+F38PW0YqBIhZhkWGZ4Yq2L3cshw7Ru1Q3rDavQPAzjd2NrnRFJN4FJJiO7WEgsKKh3BwLMXkYO2hH00JK2exxm8NJPclGuvVMbcjBBDAwccBC9IXmNX2XFPQ2Oe3WRtM5og5GkxyloXfDz+0yu02fcxZX15T0FY3EnvgbKgFJA4MwnZL4djKtD3rFnF96PQQGV4Z6gV1zZhGlUbhoLdnCJaF6xdW/DB2Rk3Qc+tA71oKrAC2EkCtcCgArR6+v7Nv49fM6xrX6CnKQMqNdQbNS8AI0NNdUZ6m35le6HTdHeGrG7YVdO3Pa4h5QVOYkmVYRfC7rYQjNE0R25S+Ir3JtudiEo9CUOWnuF4dSQuWsGAAsJb3mt1oUhqYKX4pmh65OskBs4/Phl+oX7POrbmhteQoOHX/fps0lgD+uxMFrgzOPSnG6P1VsG9lxpK2Iq5gAesKa1RY1WREmrFLTcbKsC9ls1HHdLHm5zXm268loM1b9PLAD9TKzAhs/MCW3oRIIMLEXq8A0C4cSgjBRO8u2Jp5HfVN19RCqUHz0ihPEwrISqpwKFqhqWeo0WTvZa+1PcMzQ80YqE9dfabQbqEGXZMPMrkMxUW2cLbWLpbKEhbFhbaQyWUQCZvv0VuSU4IUvxRsH6VZLqtuMkFJTkmzzamlQg2mVkBbLoVys5cAfvf0K/oWOwFTfq9E7yumV/9tLHW9SXlOecjw1tyKBoMWYSw1FY7W/NLU+fZranR5hriO1W33ceqMvl5DNcZVlpkBgF+TvwJrGQA4DMJYF1udXhaGYSAEg7GeAdiXW6tCPXp/FQaf8sTaaQ6cnpy6KMvTaNyvvSX8Ph+Bi0k56CZnDdoK8h3uCwcfB0geSNT+Yiq15vdHo1KfSSqTGjUI+9j1C3Cx4U4gEjACuNh64Nj1CxjTT/P/qqmw8bBB7GBFvVSBQEshapZF7OBYfOnxZbPNqaVCDaZWQFsuhXJhmBhjDugvVdLvMgEgN+ug77qGkLPEGf1v9Udyt2Tc9FOItXbL6AaJrQQXel/QfxPmepPNRHElPyFEvv2aEl2eIQBaj/37+Bo6t+uj1l4/eB6o4y3q9V9svfQNZPn/oHeXyQjwe5nX3Aa7tIenlR1yK0tR9b+bGHJCBohEWOC4FLlBBXhYkgUwDNztfBTGXOrvkBGFoaerPI0S24FeOHcmA0Of9Oc1HwAQCAUIXxOuCGKuI5Flx1FLrz5eTl6I2hmlkea/aMeiRqX5Z97JhhuPjOvMO9lAvwZdokEoPW/6ClFneGYgAG1XcZwP1GBqBShLoTwoLTV50LerlRWGtW+PPWnctZGCPTyQWE9jqyG4WVtj/ejRcMzPQMLX/ErmmNKOqG8QBacGQyaQYdeIXUj3TodMLFOb4KHBh9ReZ3llte40PyNSUM7v/cW3X1NRN46oLnU9Q9qOdXXTfOLqKjMjZER4Z8RafBP/Nq7f3oWXe04A4Kd3fr0c3dDL0Q0AQD7ti7Lp+bDt7gqGwyNUdwtQWZ6GC+V8HwkIWJaFQMDfy9Rjcg9M2zlNLU2+Y25HWFVZo1JcwfkZEQhtse/KPqyKW6VxTE7kKoHJhhhNtgy/uqTisuYNrM4ryeP09CkLUX91/E3klZj2s9ASoEHfBmJuQd9K3aU9//6L1RcvmmweS4KD8bSfH0I7dIBQIEBUfDxWJSdrzbKJDg1FVHw8vklKAr8SsLUIAGwOD0cHBwcM9/GBsOZL9lDkIZz79pzxbsjIcMUZtQgJ8RaIgBHgh6mn4GrjyZkl97gsB6/telKha2QC+GTyAdoNIW3eJD7IWTn23PgJ/z66isUj1+kcv/6xuo8KrmurAsav/4D0ghS8M2INr3n19nNGQHsnrcdYlkV6jgRllTLYWong7+WgMq5YOYv3v9uLA4k3UWJPkEGWAWy5jitZQcBIwRKWc6tTyAhRvqHcoO05QggOnEmHDLrXRlJRiF4WTujY37vZVKyP34zH3UwxXG08tHr6WMIivywXAR2rMbJ7aJPPx5TQoO82jDbdJVOweOBArBgxQq0tOjQUy4YNw4bLl9V0XIQCAeIzM9HfwwP7J0/G5N27UamjyGd9WACPyyow/LEdUs7cUKnVVhSab7kXtVT/ulBDqfFwyCWwhMVP5z/HkpHrwRICgZaMpZ8vLDWZsQQAY7u/qDeOqCHHdKH0XFVUlwEgWh+gXIaacntP37yUW4AJ92J5z6usUntW5PV7+Uh7IKnXVoiA9g7o7ecKGWHxtTwN8v4ioDwNyNJlLAFAJViiP0B+w/ENBmkm5UsqIWcYnR9phmHgaOOC+wDuX8+FlViIPs1QJ62nRzAk+dx6Y7WFqA2oq9hGoQZTC8VcdJee79YN0aGhWo+JRSJE1FFcj7l9G28fPYoHdYLUbTmKHnPR45oMhSvisCW/tgCslYsVKgsqDZu4FrRtmYlYkUq7RGItwX0PRRkKF4mLWqkHrnNlAhkS+tRsF2pT1qQ0Dh1reC7zEL46/qZG3EZ+eS5+Pr8U5zIPNcMEufG069js11QaNDZi7nifxhpqyi3Aof7P8PaE2VppPoq0GUtKlO1HHqfXerFltX11BdHz2QZNe8QdUqCNiirDZTAqpXIk3nyI4O7uTWo0Vcv4PSX49mvLUIOpBSJnWSw4dszkxlJ7W1v8MW4cr74xt29jyt69Gu1lcv5Zaz2uyTDt1yqNZ6QxjCVtW2aHQw6ja2ZXZLfLRomdZsrtoZBD8M3xRYFjAUptS9Ue3odDDiPkWggKHQpbjB5SW0G3H6D5yC3Vkt3YDDRXMVMBR6B3XZTerNS4uwh4eYCqnWVZTmNJSdoDCdIqimobRIotFl3eo62XvtEvp9Drv8isPKB37nWRVjc8+/bKv4/h5WLTZP8vVmJ+f5Ty7deWad2ynq0UU+suKcNu1o4apYoh0oWcZfHq4YYWUa25JkswfqeOgrGNQLllRhh1w4YwBLc63kKJLYc+CQNkts9EqV2phqeDMATn+p7DLf9bTTJnin6Uga6uNupaS8pA18G+pi2JdPDm75CzcjQkjJTrnJYWkqo0EmSdHCGtrNV3Ss/hV5qnn23t/y1j0RFz+3yE53q/qmGsKb1Hn4b+CqFAqDtAXiDC2O4vGXQfYouGGxtSGYvHxU0XUuDqYAUCKef2M0tYEEjh6mDVZHNoLVCDqQViat0lH3t77JwwAZO7duXVPz4zE/mVjfMC+aXJYVtu/F0sXltmOmqvcWIeTow2i66UdgEjAAHw30Ef8fKC6KQR9omynh5gmKGj7Fv/HOXrB8V3DRrH2BBCIGf5e1wYhgEjFODU36mqNq6YpvpceJCL3g7tMNzVB89nt8PYwNmqMetfAwB6+gziNW6V1LC1sbZs3GbN4+LGe8m5YAmLny58rlAar2c01cbzfW7SeD7VfOQs7sXfw7U/r+Fe/D2wctPPqS50S64FYirdpQ8HD8YoX1+17DQ+xN+/z6ufvViMEql2FWH/u03zwUnskah7y6wxhg81mkyGvpT22kDXYINKo1iL7fBl+F9wtfZAfkUe3o99HhVShbfXUmSFiOGr4GXXEYQBKqrLQIgcpVXF6OE+EBZCS+SVZuG92GmokJZCJBChpCIfZVIJbMWGZexwZbbllNzDleyz8HLwAwOGsx9hCRgBQIhmJlxjtoaURljS8X8QPHKcwhjiOV5JRa0HWVtMkzZGuPlinFdnxQs9f78ZMhe+11fi6mAFK7EQlVUyoJm2PPly6s4pHEjZivzSfM14vrJc/HxBEc936s7cJlFA50tqTKqaTAQAOPg4IHxNw0roNAXUYGpBKCUEHpSWws3aGo8rKpo1jqmnqytCfX2NOibDEvjfkaFvUjX6FBM4u9rBItQTnWZ1R/L3l1G17x4silmIiQCGFWTgR6FDYROMSqkLH6Xq+u3jus/CIN8xAAhKq4phb+kEZxt3MBCgoDwPnva+EAktUC2XIvF+PBytnFBY/hjONu3gaOkCLwd+QoivDV4KOSsDQJBTkoG1Z6LwTOcXMKHPq7AV20NO5LiSfRprzkbhf1POQCyqTQV3sHbB1hlXIJVVQsAIIBKK9T6Q/Vy6Y+uMK6isLodYZGWUmmZKI0cgEKC9Yye0d+ykaq9vACkNmsKzGXAZ5qcxljKOR/m7tmtxHQMAlsix58bPsHQSgyEAI+BvPPwrTwGg8AD5ezng+r1CpUXHOQ9boQXv8eucrPhX2z3UXM/fy3AD1vlhBbIdLQCWGHTfANDOsem2w5TK5ucyD+FCVpym0neNZ0nZzxSkxqQqhEjrPdAkDyTYPnU7pu2cZhZGEzWYWgjmICFQ37Mlk8qQtCEJBWkFcAlwwcB5AyESiyCTynBh7QWk/p2KKkkVPANs0amdFCBA34syeGbXbCkwgNsjQKRyHpVDkl4OJD1E/tdXAQDKr8OmMJYAwFnCT2yupcPXOLmQeQSxt/9AeNcXVG1JmcfAgq1VczagOC5XAK42peqXB36A/LIctLPz1rlV5umgbrSHd5tu0FrUpYNTZ9Xvfi49MNg3TM0YEMECg3xH4/cOyZxGgqWFtcHXtbKwMXyyNXBtN/GBJXIkHT+InkOH6z2Xy9i6s+cMTnkfg6ddRzwszQLAqL03Xuj/Dp4Z8DLvORFCwBI50q2TASjOEwgEEN0pRHVnJ4BjHvrmzwXzqBysmw3nuBZ3CiF4gr/yOKDYSoqfvQfiXm5oHxEMsXvtdyWRs4CA29tnaSFEO0fD30N88XKq9SixhOX0qNbt15ywchaxC2K1b2/XCPXGRsSi28RuBpXQaQqocKWBmEK40tQSAgwUcUvpc+eqtuLiouKQsCoBRF7ny0vIwGuAF7KTshsV29GcyAQyfPHyF4qAb/PypBsNbUaLnJVrNVoA/dsySvHDrZe+0TC2DtzcojLEPhr9i6q+GZ8HXmO3g4wB1xyMPbfmuleFMcIiq+g2ckoysPpkJLq69cfS8D8MnqOclWHPjZ+REBODOx3vqNrrGuMPS7Mwa+B7OsU4tb0X/r7+A/r4u2FR2DsAFH+MfWnzJTxf7Q/36T3VlMWJnOVUGtd7PwS48vRWeP6nn9ZxH25LQe4Pl/B++fsQifn7E+4evYvfRv+meCFgYNfPHSJXa8jyKyB0tITfUoVOnbZ7//fgdSz6YoLB98MXOSuH37t+eFD4AETLFzMDBj7OPkhfkW4Uj6eh3Iu/hy0jt+jtN/v4bPiF+jXqWlS4spXDR0LA3sICbw0YACdLS0SdPNkk81g9cqSasXR2paYQI5ETZCdmN8n1mwoRK8KQa0MUwpL1y45wiCK2JHRpzmgrr8EHZcbRc71fVXsA9PIMwezg91AhLYeN2FZnJhJX3TNTo2vOzXEdY6PQRBLCz6UH/Fx6YNDMp1FY/oj3uQkZsSgoy6v1LMplQB0HnzZjXN+YdVFu4f2aHI2VgadV7UkbkkDkBDkbLyLnx8twe64rxO3tIX1QgupiKfw+HsbrekqUxolNXjlIlVzruI/+vg3IWNX1B0cM5j3+vfh7dW8KpZfUy4zc++CEhuep+mE57q9JRMmpTJR/MAY2Nk2zLScUCLFm+hpM3TgVDBg1o0kpsbF6+mqTGEsAUJLDkYXcwH5NCTWYzBRlvNLRzEy923Al1dX48vx52Fs0YD9fDz729lgzcqQqI04mlSFhFb+6bS2FMYljcM/rHrLdOIy9Flq/TSQQ6dWc0fbg1vcw13VcwAhga6m/CKo5GEdtEQEjgKuth/6ONRSU5eHHC5/VNtT8t1lWWeL5oRGc9e70cS8/FUfTdtQW63UegYzSWpXugrQ6RZFlLB7tuKl6adef//zrsjv7NoL2co9bF7Xr80Cup1pB8clMFJ/OUvM8lV55CLAEAgDffbgXS1ZNM+iahjB5wGSs7r8aH5/9GMXWxap2xwpHfDb0M0weMLnJrq0Pey97o/ZrSqjBZIY0NF6ppLpafycD+GzoUHwweLBaRpzyL7/WxOHgw9zGUgumMaU3KK2TukHd/E4Ahvs/qxEg7FbigUm956rGNJSjabuwL2Wz4gLOIwD38QhwclIddwlw4Ty39MpDSB+WwaKdDe/g6rP7LuJXt3vIrWIwhEd/XdfXxmUfHjF9WjxPSgrSmjb5JDUmFQVvFuJtZgEyPTNQal0Kuwo7+OZ2RMEfhUj1TDVZULXvcF84+DhA8kCiPZSDUWTL+Q43bsJRQ6A6TGaAnGURn5mJP1NT8fnZs5i6d69Jg7s72Ntj14QJ+HjoUA35AEP/8jJ3GqXDZOaYovQGxfzhY+AoM+zG9ZiNd0aswbLwP/HD1FMqsc85oR9yxinxweoSQZdHY4EuXwLu4yFkGMwLDFQdHzhvIBghx9gswYPViQADEFa38UcIAZGzOHPrXxAAcUFysAx3iCUBwDJA31cDOXpoJ7OTEGU2DQ/ddAlouuQTVs5i2+u7AQBCIoB/jj/63O0D/xx/CIni+33b63tMpnkkEAoQviZc8YLjOzh8dbjJA74B6mEyOTG3byMiLg5+eYVwEQpRIJeDsRWDAfBEmVTVdsZWUTm7bluClQhDK6rR08kBAEFZlRS2lmI42yte29k6QCSygKxaitLyUhAQuLt6wt3RG4xAgOKyfFRKK+Hu6AVxTaaPVKYQUJPnsNiVewcAqdnnrnnn/l9X9JnWVS2+h6n5xRyCdhvCrprMHAqFwi1oqVRI35uyGf0aWdX+YZci3JE6AwLFIygyKAhiUe3jSCQWYUjkEJxdeVZrncbik5la44K03UfethScG6x42LIiAc4+KcITJ2ScIYtnnxThh5TranUw9RHg6owfplpi2q9VBoVCEiiyhd9a1nRB32nx6RA84s4zZgAwj6qQFp+OLqMCmmweuugxuQem7ZyGAwsO4Lr8usoD1kfUB8+sfsYsJAUAMzeY1q9fj5UrVyI3Nxf9+vXDd999h0GDuJVad+zYgY8++gj37t1Dly5d8NVXX+GZZ55RHSeE4JNPPsGPP/6IoqIiPPHEE9i4cSO6dOnSHLejQczt2/h56058OmQkXAM9Ve2vVhQCDGBv5ayzTc7KGxWoZ2upmSUgFlk2eDwKhdLy4YpvU0o9TOz1n0ZfI1+aDeSeB0oug/GZg2XDNIO4n45+Gh/lfoMLFoc1ajwOuTYE/4dXdF+EJcjbloKdKVfBdqr9XjsyXvH70JMy1K2GRBiFsXRkvCW6FxUZdD/zAgPxTp94bJ8FhO+ugmOdyi5VYsBSyp1TIpvm02QB3wDw97nrvPtFmchgAoBfxEex6tkvIK8uUrUJLZyQJ7ZENKjBpJO//voLkZGR2LRpE0JCQrB69WqEhYXh1q1bcHd31+h/9uxZzJgxA8uXL8f48eOxdetWTJo0CRcvXkTv3r0BANHR0Vi7di22bNkCf39/fPTRRwgLC0NKSgqsrJq3jo6cZbF1+27MHf28xjE7KydebY0u60ChUNocfDzBTeUpZgmL/LJcpOQlKhrKUkDy9mPD5VANj86gVdORaHlIYwwiIGCftYffyBEae2CEVciDFBxIQ8Y353B2qEBlIDEAHMRiFEulODLeEsfCLTDorAzO+QSFrgwuDBWBFSm+U+vGU/FBLBLhnYEDsRJJuNlLiI7pLOwkBKUODDL8BRj1j1SrgSab5oMvtv3XoGsZSq6VDI48+5mKqP3rsHLPWxrt8uoiVXv0+PnNPS0NzFaHKSQkBMHBwVi3bh0ARfXqDh064K233sK7776r0f/5559HWVkZ9u/fr2obPHgwAgMDsWnTJhBC4O3tjXfeeQeLFi0CABQXF8PDwwObN2/G9On8xO+MpcMU928astIewsXWXaPWFYVCodTHGFvejRV9NPRada+hrFv21fE3cS6zriHE4PWp+7ExrHY3oLSyHPZv2UFbVJCAEeCHqafgauOh9buTsARlxeV4+fo/kNUYQMpZ/Dl+PGYeOAC5jseekGFQvmCB2hYhX6Li4/FNUhLqRwPZW1jg+5Gjkbn5BgrSCuES4Iy3lk1oUs+Skm/PJyIr7CAcignntqDEiUGH2LFYGBLc5POpj1RWDZu33dU8S/URWjijfG0exKLGZYK3Sh0mqVSK5ORkvPfee6o2gUCA0aNHIyFBe0p7QkICIiMj1drCwsKwe/duAEB6ejpyc3MxevRo1XFHR0eEhIQgISGB02CqqqpCVVVtjSOJhF8VbX2cP3kWfboZpiVCoVDaLsYwcBiGQWFRERwc7CFkmlZ3p/5869YtU4cg98ERALUG00tbPwRXCLW+OoGMgIGdsy26u7jjuuQxAIU8yuoaeZTk3FysTEriPL9+PJUhRIeGYtmwYVh36RJO3b8Pe7EYL/Xsiac6dlQk0Kzq1aBxG8ObQf0xYNIxTN1SybkteHiiJS4G9W/2uQHAhrMxOo0lAJBXF2LD2RhEPKm5I9OcmKXB9PjxY8jlcnh4qOtteHh44OZN7boZubm5Wvvn5uaqjivbuPpoY/ny5fjss884jzcUQbXp3J8UCsX8IYQABLCulKPSxnhf1WXifLy+dSj+nHldZ4FeY3mgLt0/iV3XN6rJEtTHS1yl9jrtURrneM7WmiEZ2vhmeCjyUQEvW1u1guHRoaEAgFXJyWqeJiHDIDIoSHW8oYhFIkQGByMyuPm9NdoQi0R45uUQbCfnEL5HCsfi2nuWODGInSDG+JdDGmwkNpa0/Cyj9mtKzNJgMifee+89Nc+VRCJBhw4dGj1uJze3Ro9BoVBaN507OMLaQqgoRGusMds5o0pWid3Xf8RzvV/lLFdiLKPpYnY8Z/0yJV091BNvAtwCcO1f7X0LKx7yuu4Abw/OGm1KT9CGy5eRVlSEACcnzAsMNJnR0NQojcBveyfB565cFV91v5MQC4MHNtpIbAwBrvyep3z7NSVm+e5o164dhEIh8vLURb7y8vLg6emp9RxPT0+d/ZX/5uXlwcvLS61PYB39j/pYWlrC0tL4mWOTx4/B78eT4WzrToO3KRSKOoSgs7cjevu5gmVZoxpMT/XpCx9nH/yWHA0AitImdbbnWCJHYtYxdG7XR+fWl2Ka3EaVsqjuwZu/6xxDyAgxb+Q8tbbfXlgG+4TV0LYtl5KXiMdlOXCx8eD87rQWC+HqoDs+SCwSGSQd0NIxVyNx3tDJWLTNSW8M07yhplMjV2KWT2qxWIygoCAcPXpU1cayLI4ePYohQ7TrtA4ZMkStPwDExcWp+vv7+8PT01Otj0Qiwfnz5znHbErEYjHkj7PAABpuaqVoHJ82CoXSPGj7DBqCjaUQzvZi+LSzhZerDcdFFP/4e9ujdydXAIr4zYD2HAGqHPPhmmdAewdYiCywZvoaAMBvydF4/vce+PnC5ziQsgU/X1iK53/viRXHX8erO4fjw9gZ2HPjZ1UR37ooXhOd3017bvwMGas7/CByTCTEIrFam52VDYJ7aC8VwhIWP53/XFUHTRu9O7m2SE24pkZpJH43ejQiBg40ubGkmJMFIp9ZqrNP5DOfNzrg2xiYpcEEAJGRkfjxxx+xZcsWpKam4o033kBZWRnmzJkDAJg1a5ZaUPiCBQsQGxuLb775Bjdv3sSnn36KpKQkzJ+vSEVkGAYRERFYtmwZ9u7di2vXrmHWrFnw9vbGpEmTTHGLmDtzGh5lJKOwTN3FXFJZhNKqIr1tXPEAFArF+LCE1VrtnQ8B7R3w9EBfPNm3PYK6uWNQdw/tRhCj6Nu3k/qWfW8/V47+/I2CgPYO6O2nMMImD5iMnW/sRHvn9pCxMuxL2YwfL3yGyzlH8Ndrf2Fx2GIwYHA99zx+SfwCXx2fh4JydQ9+flkuvjr+Jv6+/oPGdxHDMOjs44jU8nvgksoXMAIsDluM6KnRWo9fiNyG4B7PazmfgdzWCYN6eMBKrB64bi0WIri7O7xdtYtZUsyT6PHzsXjidxBaOKm1Cy2csXjid2YhKQCYsawAAKxbt04lXBkYGIi1a9ciJCQEABAaGgo/Pz9s3rxZ1X/Hjh348MMPVcKV0dHRWoUrf/jhBxQVFWHYsGHYsGEDutYUluWDsWQF6iKVSrH7nzg8Li5GO0dHTHrmaQDQ2/bM6BHYd+gY7hXkgxAWAgLIATBiMQgILKxsIRJaQCaXQlZVAUIIbB3bwc3BG4yAQXFZAaTVFWjnoKn0LRZZQcAIoaH0jZpfW5HSN4U/AoEArJ5Co3zGABRe47rvGa6xCSE17zNG9VpOZKr3JwuC0qrHcLT0UI3FEhmq5ZUQC60hFFpAAEDAAJWyarCERWl1AXydvVFZRVAiLYWQsQBDGAhkiuBfhmHg4moNdxcbVEpZ2FqJ4O/lgNyix4jatRG92vWFSCjGEP9esBJbo1omByEE0moWlVI5GIEA1pYieLnYIMDbQXXP9WFZFuk5EpRVylTX4OqrrX9HDztk5JWipLwapTmlYAor4ehkhW5DfJD5qEzvuHJWjlN3TiGnKAdeTl4Y3mW4SgxXKpNiw/ENSHuUhgC3ALwR+gZKylmUVlQh9sY+3MhLREcXX4ABMvKz0N9rFPr7DIaDjVjteqWV5Zj5x4e48iAFcmkRAr07I7TzALz11HwNz5I2SivL8dLWD1Xz+O2FZbCzslG9F/IllaiUymFVsw1Hv4NaLlJZNTacjUFafhYCXDtg3tDJRvUsNfb5bdYGkznSFAYThUKhUCiUpqVV6jCZM0r70lh6TBQKhUKhUJoe5XO7oX4iajAZSElJCQAYRVqAQqFQKBRK81JSUgJHRz4FY9ShW3IGwrIssrOzYW9vb9S9cqW+U1ZWFt3qMwC6boZD16xh0HVrGHTdDIeuWcPQt26EEJSUlMDb21tnrCAX1MNkIAKBAD4+Pk02voODA/2ANAC6boZD16xh0HVrGHTdDIeuWcPQtW4N8SwpMVtZAQqFQqFQKBRzgRpMFAqFQqFQKHqgBpOZYGlpiU8++aRJyrC0Zui6GQ5ds4ZB161h0HUzHLpmDaOp140GfVMoFAqFQqHogXqYKBQKhUKhUPRADSYKhUKhUCgUPVCDiUKhUCgUCkUP1GCiUCgUCoVC0QM1mMyE9evXw8/PD1ZWVggJCcGFCxdMPSWzYfny5QgODoa9vT3c3d0xadIk3Lp1S61PZWUl3nzzTbi6usLOzg5TpkxBXl6eiWZsfqxYsQIMwyAiIkLVRtdMOw8ePMCLL74IV1dXWFtbo0+fPkhKSlIdJ4Tg448/hpeXF6ytrTF69GjcuXPHhDM2PXK5HB999BH8/f1hbW2NgIAALF26VK1mF1034OTJk3j22Wfh7e0NhmGwe/duteN81qigoAAzZ86Eg4MDnJyc8N///helpaXNeBfNj651q66uxpIlS9CnTx/Y2trC29sbs2bNQnZ2ttoYxlg3ajCZAX/99RciIyPxySef4OLFi+jXrx/CwsLw8OFDU0/NLDhx4gTefPNNnDt3DnFxcaiursaYMWNQVlam6rNw4ULs27cPO3bswIkTJ5CdnY3JkyebcNbmQ2JiIr7//nv07dtXrZ2umSaFhYV44oknYGFhgYMHDyIlJQXffPMNnJ2dVX2io6Oxdu1abNq0CefPn4etrS3CwsJQWVlpwpmblq+++gobN27EunXrkJqaiq+++grR0dH47rvvVH3ougFlZWXo168f1q9fr/U4nzWaOXMmbty4gbi4OOzfvx8nT57Eq6++2ly3YBJ0rVt5eTkuXryIjz76CBcvXkRMTAxu3bqFCRMmqPUzyroRiskZNGgQefPNN1Wv5XI58fb2JsuXLzfhrMyXhw8fEgDkxIkThBBCioqKiIWFBdmxY4eqT2pqKgFAEhISTDVNs6CkpIR06dKFxMXFkREjRpAFCxYQQuiacbFkyRIybNgwzuMsyxJPT0+ycuVKVVtRURGxtLQkf/75Z3NM0SwZN24c+c9//qPWNnnyZDJz5kxCCF03bQAgf//9t+o1nzVKSUkhAEhiYqKqz8GDBwnDMOTBgwfNNndTUn/dtHHhwgUCgGRkZBBCjLdu1MNkYqRSKZKTkzF69GhVm0AgwOjRo5GQkGDCmZkvxcXFAAAXFxcAQHJyMqqrq9XWsHv37vD19W3za/jmm29i3LhxamsD0DXjYu/evRg4cCD+7//+D+7u7ujfvz9+/PFH1fH09HTk5uaqrZujoyNCQkLa9LoNHToUR48exe3btwEAV65cwenTpzF27FgAdN34wGeNEhIS4OTkhIEDB6r6jB49GgKBAOfPn2/2OZsrxcXFYBgGTk5OAIy3brT4rol5/Pgx5HI5PDw81No9PDxw8+ZNE83KfGFZFhEREXjiiSfQu3dvAEBubi7EYrHqw6HEw8MDubm5JpilebBt2zZcvHgRiYmJGsfommnn7t272LhxIyIjI/H+++8jMTERb7/9NsRiMWbPnq1aG22f17a8bu+++y4kEgm6d+8OoVAIuVyOL774AjNnzgQAum484LNGubm5cHd3VzsuEong4uJC17GGyspKLFmyBDNmzFAV4DXWulGDidKiePPNN3H9+nWcPn3a1FMxa7KysrBgwQLExcXBysrK1NNpMbAsi4EDB+LLL78EAPTv3x/Xr1/Hpk2bMHv2bBPPznzZvn07/vjjD2zduhW9evXC5cuXERERAW9vb7pulGajuroa06ZNAyEEGzduNPr4dEvOxLRr1w5CoVAjOykvLw+enp4mmpV5Mn/+fOzfvx/Hjx+Hj4+Pqt3T0xNSqRRFRUVq/dvyGiYnJ+Phw4cYMGAARCIRRCIRTpw4gbVr10IkEsHDw4OumRa8vLzQs2dPtbYePXogMzMTAFRrQz+v6ixevBjvvvsupk+fjj59+uCll17CwoULsXz5cgB03fjAZ408PT01koFkMhkKCgra/DoqjaWMjAzExcWpvEuA8daNGkwmRiwWIygoCEePHlW1sSyLo0ePYsiQISacmflACMH8+fPx999/49ixY/D391c7HhQUBAsLC7U1vHXrFjIzM9vsGo4aNQrXrl3D5cuXVT8DBw7EzJkzVb/TNdPkiSee0JCsuH37Njp27AgA8Pf3h6enp9q6SSQSnD9/vk2vW3l5OQQC9ceJUCgEy7IA6Lrxgc8aDRkyBEVFRUhOTlb1OXbsGFiWRUhISLPP2VxQGkt37tzBkSNH4OrqqnbcaOvWgCB1ipHZtm0bsbS0JJs3byYpKSnk1VdfJU5OTiQ3N9fUUzML3njjDeLo6Eji4+NJTk6O6qe8vFzV5/XXXye+vr7k2LFjJCkpiQwZMoQMGTLEhLM2P+pmyRFC10wbFy5cICKRiHzxxRfkzp075I8//iA2Njbk999/V/VZsWIFcXJyInv27CFXr14lEydOJP7+/qSiosKEMzcts2fPJu3btyf79+8n6enpJCYmhrRr145ERUWp+tB1U2StXrp0iVy6dIkAIKtWrSKXLl1SZXPxWaPw8HDSv39/cv78eXL69GnSpUsXMmPGDFPdUrOga92kUimZMGEC8fHxIZcvX1Z7RlRVVanGMMa6UYPJTPjuu++Ir68vEYvFZNCgQeTcuXOmnpLZAEDrzy+//KLqU1FRQebNm0ecnZ2JjY0Nee6550hOTo7pJm2G1DeY6JppZ9++faR3797E0tKSdO/enfzwww9qx1mWJR999BHx8PAglpaWZNSoUeTWrVsmmq15IJFIyIIFC4ivry+xsrIinTp1Ih988IHaA4uuGyHHjx/X+l02e/ZsQgi/NcrPzyczZswgdnZ2xMHBgcyZM4eUlJSY4G6aD13rlp6ezvmMOH78uGoMY6wbQ0gdKVYKhUKhUCgUigY0holCoVAoFApFD9RgolAoFAqFQtEDNZgoFAqFQqFQ9EANJgqFQqFQKBQ9UIOJQqFQKBQKRQ/UYKJQKBQKhULRAzWYKBQKhUKhUPRADSYKhUKhUCgUPVCDiUKhUCgUCkUP1GCiUCgtjpdffhkMw2j8hIeHm3pqFAqllSIy9QQoFAqlIYSHh+OXX35Ra7O0tGyy60mlUojF4iYbn0KhmDfUw0ShUFoklpaW8PT0VPtxdnYGADAMg59++gnPPfccbGxs0KVLF+zdu1ft/OvXr2Ps2LGws7ODh4cHXnrpJTx+/Fh1PDQ0FPPnz0dERATatWuHsLAwAMDevXvRpUsXWFlZYeTIkdiyZQsYhkFRURHKysrg4OCAnTt3ql1r9+7dsLW1RUlJSROvCoVCaSqowUShUFoln332GaZNm4arV6/imWeewcyZM1FQUAAAKCoqwlNPPYX+/fsjKSkJsbGxyMvLw7Rp09TG2LJlC8RiMc6cOYNNmzYhPT0dU6dOxaRJk3DlyhW89tpr+OCDD1T9bW1tMX36dA3P1y+//IKpU6fC3t6+6W+cQqE0DYRCoVBaGLNnzyZCoZDY2tqq/XzxxReEEEIAkA8//FDVv7S0lAAgBw8eJIQQsnTpUjJmzBi1MbOysggAcuvWLUIIISNGjCD9+/dX67NkyRLSu3dvtbYPPviAACCFhYWEEELOnz9PhEIhyc7OJoQQkpeXR0QiEYmPjzfeAlAolGaHxjBRKJQWyciRI7Fx40a1NhcXF9Xvffv2Vf1ua2sLBwcHPHz4EABw5coVHD9+HHZ2dhrjpqWloWvXrgCAoKAgtWO3bt1CcHCwWtugQYM0Xvfq1QtbtmzBu+++i99//x0dO3bEk08+2YC7pFAo5gI1mCgUSovE1tYWnTt35jxuYWGh9pphGLAsCwAoLS3Fs88+i6+++krjPC8vL7VrNIRXXnkF69evx7vvvotffvkFc+bMAcMwDRqLQqGYB9RgolAobY4BAwZg165d8PPzg0jE/2uwW7du+Oeff9TaEhMTNfq9+OKLiIqKwtq1a5GSkoLZs2c3es4UCsW00KBvCoXSIqmqqkJubq7aT90sN128+eabKCgowIwZM5CYmIi0tDQcOnQIc+bMgVwu5zzvtddew82bN7FkyRLcvn0b27dvx+bNmwFAzYPk7OyMyZMnY/HixRgzZgx8fHwada8UCsX0UIOJQqG0SGJjY+Hl5aX2M2zYMF7nent748yZM5DL5RgzZgz69OmDiIgIODk5QSDg/lr09/fHzp07ERMTg759+2Ljxo2qLLn6GlD//e9/IZVK8Z///KfhN0mhUMwGhhBCTD0JCoVCaal88cUX2LRpE7KystTaf/vtNyxcuBDZ2dlU8JJCaQXQGCYKhUIxgA0bNiA4OBiurq44c+YMVq5cifnz56uOl5eXIycnBytWrMBrr71GjSUKpZVAt+QoFArFAO7cuYOJEyeiZ8+eWLp0Kd555x18+umnquPR0dHo3r07PD098d5775luohQKxajQLTkKhUKhUCgUPVAPE4VCoVAoFIoeqMFEoVAoFAqFogdqMFEoFAqFQqHogRpMFAqFQqFQKHqgBhOFQqFQKBSKHqjBRKFQKBQKhaIHajBRKBQKhUKh6IEaTBQKhUKhUCh6+H9jVfi7YvwORwAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Figure 1\n",
    "\n",
    "fig, axs = plt.subplots(2,sharex=True, gridspec_kw={'height_ratios': [1, 1]})\n",
    "PlotColors=['darkcyan','purple','darkgreen','lightsteelblue']\n",
    "axs[0].scatter(EnT,OneP3Exp,label='$\\hat{P}(3)$',color=PlotColors[0])\n",
    "axs[0].scatter(EnT,OneP5Exp,label='$\\hat{P}(5)$',color=PlotColors[1])\n",
    "axs[0].scatter(EnT,PlaqD8Exp,label='$\\hat{D}(8)$',color=PlotColors[2])\n",
    "axs[0].scatter(EnT,PlaqD10Exp,label='$\\hat{D}(10)$',color=PlotColors[3])\n",
    "#plt.xlabel('Energy')\n",
    "#plt.ylabel('<O>')\n",
    "axs[0].legend(loc=2)\n",
    "axs[0].set_ylabel('$\\langle O \\\\rangle$')\n",
    "axs[1].scatter(EnT,OneP3Var,label='$\\hat{P}(3)$',color=PlotColors[0])\n",
    "axs[1].scatter(EnT,OneP5Var,label='$\\hat{P}(5)$',color=PlotColors[1])\n",
    "axs[1].scatter(EnT,PlaqD8Var,label='$\\hat{D}(8)$',color=PlotColors[2])\n",
    "axs[1].scatter(EnT,PlaqD10Var,label='$\\hat{D}(10)$',color=PlotColors[3])\n",
    "axs[1].set_xlabel('Energy')\n",
    "axs[1].set_ylabel('$\\langle O^2 \\\\rangle-\\langle O \\\\rangle^2$')\n",
    "plt.savefig('FragPlot.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "22654a65",
   "metadata": {},
   "outputs": [],
   "source": [
    "f = open('fig2_data.json')\n",
    "data = json.load(f)\n",
    "EnT = data['energies']\n",
    "EntropyT = data['entropies']\n",
    "EnO = data['overlap energies']\n",
    "EntropyO = data['overlap entropies']\n",
    "ElEn = data['state energy']\n",
    "ElVar = data['state variance']\n",
    "tL = data['time points']\n",
    "ElEvAll = data['electric dynamics']\n",
    "ElEvAllMC = data['MC dynamics']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "9ac7d58d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Figure 2\n",
    "\n",
    "fig, axs = plt.subplots(2)\n",
    "\n",
    "xy = np.vstack([EnT,EntropyT])\n",
    "z = gaussian_kde(xy)(xy)\n",
    "axs[0].scatter(EnT,EntropyT,c=z)\n",
    "#plt.scatter(EnMC,EntropyMC,color='darkorange')\n",
    "axs[0].scatter(EnO,EntropyO,color='red')\n",
    "axs[0].plot([ElEn-ElVar for n in range(50)],[0.1*n for n in range(50)],color='darkorange')\n",
    "axs[0].plot([ElEn+ElVar for n in range(50)],[0.1*n for n in range(50)],color='darkorange')\n",
    "axs[0].set_xlabel('Energy')\n",
    "axs[0].set_ylabel('Entropy')\n",
    "axs[0].set_ylim(0,4.3)\n",
    "\n",
    "axs[1].plot(tL,ElEvAll,label='$|3,-2,3,-2\\\\rangle$',color=PlotColors[2])\n",
    "axs[1].plot(tL,ElEvAllMC,label='MC Ensemble',color=PlotColors[0])\n",
    "axs[1].set_xlabel('t')\n",
    "axs[1].set_ylabel('$\\langle \\sum_x \\hat{E}^2_x \\\\rangle $')\n",
    "axs[1].legend()\n",
    "plt.tight_layout()\n",
    "plt.savefig('frozen_entropy.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "6eb3aec9",
   "metadata": {},
   "outputs": [],
   "source": [
    "f = open('fig3_data.json')\n",
    "data = json.load(f)\n",
    "\n",
    "TVal = data['time']\n",
    "ElEv1 = data['1 String State Evolution']\n",
    "ElEvMC1 = data['1 String MC']\n",
    "ElEv2 = data['2 String State Evolution']\n",
    "ElEvMC2 = data['2 String MC']\n",
    "ElEv3 = data['3 String State Evolution']\n",
    "ElEvMC3 = data['3 String MC']\n",
    "\n",
    "NStep = 600\n",
    "L = 6"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "ebd80333",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Figure 3\n",
    "PlotColors=['darkcyan','purple','darkgreen','lightsteelblue']\n",
    "PlotColorsMC=['cyan','violet','chartreuse','lightsteelblue']\n",
    "\n",
    "plt.plot(TVal,[(L-1)*np.mean(ElEv1[t]) for t in range(NStep+1)],color=PlotColors[0],label='$|\\phi(1) \\\\rangle$')\n",
    "plt.plot(TVal,[(L-1)*np.mean(ElEvMC1[t]) for t in range(NStep+1)],color=PlotColorsMC[0],label='$|\\phi_{MC}(1) \\\\rangle$')\n",
    "\n",
    "plt.plot(TVal,[(L-1)*np.mean(ElEv2[t]) for t in range(NStep+1)],color=PlotColors[1],label='$|\\phi(2) \\\\rangle$')\n",
    "plt.plot(TVal,[(L-1)*np.mean(ElEvMC2[t]) for t in range(NStep+1)],color=PlotColorsMC[1],label='$|\\phi_{MC}(2) \\\\rangle$')\n",
    "\n",
    "plt.plot(TVal,[(L-1)*np.mean(ElEv3[t]) for t in range(NStep+1)],color=PlotColors[2],label='$|\\phi(3) \\\\rangle$')\n",
    "plt.plot(TVal,[(L-1)*np.mean(ElEvMC3[t]) for t in range(NStep+1)],color=PlotColorsMC[2],label='$|\\phi_{MC}(3) \\\\rangle$')\n",
    "\n",
    "plt.xlabel('t')\n",
    "plt.ylabel('$ \\langle \\psi(t) | \\sum_x \\hat{E}_x^2 |\\psi(t)\\\\rangle$')\n",
    "plt.xlim(0,400)\n",
    "plt.ylim(0,6)\n",
    "plt.legend(loc='center right')\n",
    "plt.savefig('SU2_fragmentation.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9c98da0b",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

